Real-Virtual-Virtual contributions to the inclusive Higgs cross section at N3LO

We present the computation of the contributions to N3LO inclusive Higgs boson production due to two-loop amplitudes. Our result is a Laurent expansion in the dimensional regulator, with coefficients that are linear combinations of harmonic polylogarithms of the ratio of the Higgs boson mass and the partonic center of mass energy. We outline our method of solving the differential equations for master integrals appearing in the cross section. Solving these differential equations requires the determination of boundary conditions and we present a new technique for decomposing the boundary conditions into physical contributions. We show how these boundary conditions can be calculated using the method of expansion by regions.

==> XS.m <==
(***   dd[x] is the Dirac delta function of x. ***)
(***   PlusD[x,a] is the plus distribution [Log(x)^a/(x)]_+. ***)
(***   nf is the number of light quark flavours. ***)
(***   Nc is the number of quark colours. ***)
(***   z is the threshold parameter, z=MH^2/s. ***)
(***   ep is the dimensional regulator; the number of space-time dimensions is d=4-2ep ***)
(***   The functions G are defined in section 4 of the paper. ***)




sggRVV=(Nc*nf^2*(224 - 134*z + (460 - 9*Pi^2)*z^2 - 162*z^3))/1296 - (Nc^3*(1 - z)^(-1 - 6*ep)*(soft*(1 + 6*(1 - z)^(2*ep) + 12*(1 - z)^(4*ep)) + 19*(1 - z)^(6*ep)*z*(-2 + 3*z - 2*z^2 + z^3)))/(24*ep^5) + ((Nc^3*(297 + (2*soft*(-5 + 36*(1 - z)^(2*ep) + 6*(1 - z)^(4*ep)))/(1 - z)^(6*ep) - 1336*z + 2004*z^2 - 1336*z^3 + 371*z^4))/(288*(-1 + z)) - (Nc^2*nf*(1 - z)^(-1 - 6*ep)*(soft + 6*soft*(1 - z)^(4*ep) + 7*(1 - z)^(6*ep)*z*(-2 + 3*z - 2*z^2 + z^3)))/72 - (7*Nc^3*(1 - z + z^2)^2*G[0, z])/(12*(-1 + z)) - (9*Nc^3*z*(2 - z + z^2)*G[1, z])/4)/ep^4 + ((Nc^2*nf*(99 + (32*soft*(1 + 6*(1 - z)^(4*ep)))/(1 - z)^(6*ep) - 844*z + 1218*z^2 - 796*z^3 + 323*z^4))/(864*(-1 + z)) - (Nc^3*(1 - z)^(-1 - 6*ep)*(-2*soft*(9*Pi^2*(13 + 18*(1 - z)^(2*ep) + 112*(1 - z)^(4*ep)) + 4*(41 - 54*(1 - z)^(2*ep) + 192*(1 - z)^(4*ep))) + (1 - z)^(1 + 6*ep)*(6723 + (-15361 + 5148*Pi^2)*z + (16889 - 2574*Pi^2)*z^2 + 143*(-37 + 18*Pi^2)*z^3)))/1728 + ((Nc^3*(1 - z + z^2)^2)/(36*(-1 + z)) - (Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)))*G[0, z] + (-(Nc^2*nf*z*(2 - z + z^2))/4 + (Nc^3*(55 - 193*z + 179*z^2 - 69*z^3))/16)*G[1, z] + (19*Nc^3*(1 - z + z^2)^2*G[0, 0, z])/(12*(-1 + z)) + (2*Nc^3*(1 - z + z^2)^2*G[0, 1, z])/(3*(-1 + z)) + (2*Nc^3*(1 - z + z^2)^2*G[1, 0, z])/(3*(-1 + z)) + (15*Nc^3*z*(2 - z + z^2)*G[1, 1, z])/2)/ep^3 + ((Nc^2*nf*(384 - 1380*z + 2829*z^2 - 2427*z^3 + 1010*z^4))/(144 - 144*z) + (Nc^3*(1788 + 114*z - 1911*z^2 + 2886*z^3 - 889*z^4 + 2187*Pi^2*(1 - z + z^2)^2))/(144*(-1 + z)))*G[0, 0, 0, z] + ((Nc^2*nf*(-192 + 120*z + 222*z^2 - 431*z^3 + 121*z^4))/(216*(-1 + z)) + (Nc^3*(1608 + 1416*z - 8103*z^2 + 9748*z^3 - 3461*z^4 + 3042*Pi^2*(1 - z + z^2)^2))/(432*(-1 + z)))*G[0, 0, 1, z] + ((Nc^2*nf*(768 - 1860*z + 3147*z^2 - 2287*z^3 + 968*z^4))/(432 - 432*z) + (Nc^3*(1680 + 3831*z - 12237*z^2 + 13312*z^3 - 5006*z^4 + 1512*Pi^2*(1 - z + z^2)^2))/(216*(-1 + z)))*G[0, 1, 0, z] + ((Nc^2*nf*(128 - 1108*z + 2643*z^2 - 2389*z^3 + 854*z^4))/(216*(-1 + z)) + (Nc^3*(-656 - 15170*z + 35517*z^2 - 32927*z^3 + 12580*z^4 + 348*Pi^2*(1 - z + z^2)^2))/(216*(-1 + z)))*G[0, 1, 1, z] + ((nf*z*(-3 + 4*z))/12 + (Nc^2*nf*(687 - 1896*z + 1113*z^2 + 13*z^3 - 269*z^4))/(216*(-1 + z)) + (Nc^3*(-5169 + 21564*z - 27480*z^2 + 16984*z^3 - 2939*z^4 + 5724*Pi^2*(1 - z + z^2)^2))/(432*(-1 + z)))*G[1, 0, 0, z] + ((nf*(3 - 4*z)*z)/12 + (Nc^2*nf*(679 - 1358*z + 294*z^2 + 566*z^3 - 277*z^4))/(216 - 216*z) + (Nc^3*(16541 - 61564*z + 86754*z^2 - 56954*z^3 + 14311*z^4 + 696*Pi^2*(1 - z + z^2)^2))/(432*(-1 + z)))*G[1, 0, 1, z] + ((Nc^2*nf*(392 - 1297*z + 1926*z^2 - 1285*z^3 + 392*z^4))/(108*(-1 + z)) + (Nc^3*(4006 - 16073*z + 23490*z^2 - 16085*z^3 + 4006*z^4 + 465*Pi^2*(1 - z + z^2)^2))/(108*(-1 + z)))*G[1, 1, 0, z] + ((Nc^2*nf*(319 - 1661*z + 1206*z^2 - 671*z^3))/36 + (Nc^3*(-6991 + 23681*z - 34639*z^2 + 23784*z^3 - 5835*z^4 + Pi^2*(-164 - 3314*z + 4971*z^2 - 3314*z^3 + 1657*z^4)))/(36*(-1 + z)))*G[1, 1, 1, z] + ((Nc^3*(21 + 66*z - 224*z^2 + 236*z^3 - 67*z^4))/(4 - 4*z) + (Nc^2*nf*(12 - 24*z + 37*z^2 - 25*z^3 + 14*z^4))/(4*(-1 + z)))*G[0, 0, 0, 0, z] + ((Nc^3*(36 + 564*z - 1671*z^2 + 1654*z^3 - 569*z^4))/(72 - 72*z) + (Nc^2*nf*(72 - 147*z + 219*z^2 - 146*z^3 + 70*z^4))/(72*(-1 + z)))*G[0, 0, 0, 1, z] + ((Nc^3*(180 + 1356*z - 4209*z^2 + 4246*z^3 - 1415*z^4))/(72 - 72*z) + (Nc^2*nf*(144 - 291*z + 435*z^2 - 290*z^3 + 142*z^4))/(72*(-1 + z)))*G[0, 0, 1, 0, z] + ((Nc^3*(90 + 528*z - 1617*z^2 + 1648*z^3 - 515*z^4))/(36*(-1 + z)) + (Nc^2*nf*(12 - 21*z + 33*z^2 - 22*z^3 + 14*z^4))/(18 - 18*z))*G[0, 0, 1, 1, z] + ((Nc^2*nf*(120 - 237*z + 354*z^2 - 235*z^3 + 110*z^4))/(72*(-1 + z)) + (Nc^3*(-336 + 228*z + 213*z^2 - 512*z^3 + 115*z^4))/(72*(-1 + z)))*G[0, 1, 0, 0, z] + ((Nc^2*nf*(24 - 48*z + 73*z^2 - 49*z^3 + 28*z^4))/(24*(-1 + z)) + (Nc^3*(34 - 356*z + 889*z^2 - 831*z^3 + 287*z^4))/(12*(-1 + z)))*G[0, 1, 0, 1, z] + ((Nc^2*nf*(96 - 177*z + 255*z^2 - 164*z^3 + 70*z^4))/(72*(-1 + z)) + (Nc^3*(60 - 2196*z + 5919*z^2 - 5686*z^3 + 2051*z^4))/(72*(-1 + z)))*G[0, 1, 1, 0, z] + ((-20*Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)) + (Nc^3*(68 + 3428*z - 9597*z^2 + 9368*z^3 - 3199*z^4))/(36*(-1 + z)))*G[0, 1, 1, 1, z] + ((Nc^3*(192 - 1824*z + 2751*z^2 - 1834*z^3 + 170*z^4))/(72*(-1 + z)) + (Nc^2*nf*(234 - 483*z + 723*z^2 - 482*z^3 + 238*z^4))/(72*(-1 + z)))*G[1, 0, 0, 0, z] + ((Nc^2*nf*(8 - 13*z + 21*z^2 - 14*z^3 + 10*z^4))/(18 - 18*z) + (Nc^3*(62 - 46*z + 84*z^2 - 56*z^3 + 73*z^4))/(18*(-1 + z)))*G[1, 0, 0, 1, z] + ((Nc^2*nf*(62 - 109*z + 165*z^2 - 110*z^3 + 58*z^4))/(72*(-1 + z)) + (Nc^3*(775 - 2684*z + 4011*z^2 - 2674*z^3 + 797*z^4))/(72*(-1 + z)))*G[1, 0, 1, 0, z] + ((Nc^2*nf*(34 - 71*z + 105*z^2 - 70*z^3 + 32*z^4))/(18 - 18*z) + (Nc^3*(626 - 2494*z + 3756*z^2 - 2504*z^3 + 637*z^4))/(18 - 18*z))*G[1, 0, 1, 1, z] + ((Nc^2*nf*(78 - 159*z + 231*z^2 - 154*z^3 + 68*z^4))/(72*(-1 + z)) + (Nc^3*(675 - 2412*z + 3693*z^2 - 2462*z^3 + 730*z^4))/(72*(-1 + z)))*G[1, 1, 0, 0, z] + ((Nc^2*nf*(101 - 202*z + 300*z^2 - 200*z^3 + 97*z^4))/(36 - 36*z) + (Nc^3*(3035 - 12556*z + 18894*z^2 - 12596*z^3 + 3079*z^4))/(72 - 72*z))*G[1, 1, 0, 1, z] + ((Nc^2*nf*(356 - 715*z + 1071*z^2 - 714*z^3 + 354*z^4))/(72 - 72*z) + (Nc^3*(3646 - 15992*z + 24003*z^2 - 16002*z^3 + 3657*z^4))/(72 - 72*z))*G[1, 1, 1, 0, z] + ((58*Nc^2*nf*z*(2 - z + z^2))/3 + (Nc^3*(-1639 + 5153*z - 5035*z^2 + 1757*z^3))/6)*G[1, 1, 1, 1, z] - (117*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 0, 0, z])/(4*(-1 + z)) - (27*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 0, 1, z])/(2*(-1 + z)) - (21*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 1, 0, z])/(-1 + z) + (Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 1, 1, z])/(-1 + z) - (12*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 0, 0, z])/(-1 + z) - (41*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 0, 1, z])/(2*(-1 + z)) - (20*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 1, 0, z])/(-1 + z) + (139*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 1, 1, z])/(6*(-1 + z)) - (9*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 0, 0, z])/(-1 + z) - (26*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 0, 1, z])/(3*(-1 + z)) - (47*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 1, 0, z])/(6*(-1 + z)) - (73*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 1, 1, z])/(3*(-1 + z)) - (8*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 0, 0, z])/(-1 + z) - (143*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 0, 1, z])/(6*(-1 + z)) - (77*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 1, 0, z])/(3*(-1 + z)) + (194*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 1, 1, z])/(3*(-1 + z)) - (27*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 0, 0, z])/(-1 + z) - (10*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 0, 1, z])/(-1 + z) - (22*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 1, 0, z])/(-1 + z) + (55*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 1, 1, z])/(6*(-1 + z)) - (47*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 0, 0, z])/(6*(-1 + z)) - (24*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 0, 1, z])/(-1 + z) - (77*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 1, 0, z])/(3*(-1 + z)) + (194*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 1, 1, z])/(3*(-1 + z)) - (57*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 0, 0, z])/(2*(-1 + z)) - (8*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 0, 1, z])/(3*(-1 + z)) - (51*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 1, 0, z])/(2*(-1 + z)) + (220*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 1, 1, z])/(3*(-1 + z)) - (74*Nc^3*(1 - z + z^2)^2*G[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + (90*Nc^3*(1 - z + z^2)^2*G[1, 1, 1, 0, 1, z])/(-1 + z) + (352*Nc^3*(1 - z + z^2)^2*G[1, 1, 1, 1, 0, z])/(3*(-1 + z)) - 596*Nc^3*z*(2 - z + z^2)*G[1, 1, 1, 1, 1, z] + G[0, 1, z]*((nf*(90 - 180*z + 360*z^2 - 195*z^3 - 30*z^4 + 64*z^5 - 4*z^6))/(360*(-1 + z)) - (Nc^2*nf*(8240 - 26755*z + 122820*z^2 - 159985*z^3 + 63740*z^4 + 3816*z^5 + 1584*z^6 + 30*Pi^2*(348 - 672*z + 975*z^2 - 635*z^3 + 268*z^4)))/(12960*(-1 + z)) + (Nc^3*(1341*z^5 + 144*z^6 + 3*Pi^2*(810 - 1848*z + 2847*z^2 - 2018*z^3 + 667*z^4) + z*(47015 - 33264*Zeta[3]) + z^3*(88754 - 33264*Zeta[3]) + 28*(155 + 594*Zeta[3]) + 22*z^4*(-1465 + 756*Zeta[3]) + 12*z^2*(-8677 + 4158*Zeta[3])))/(1296*(-1 + z))) + G[0, 0, z]*((nf*(270 - 540*z + 720*z^2 - 525*z^3 + 390*z^4 - 64*z^5 + 4*z^6))/(360*(-1 + z)) + (Nc^2*nf*(-8240 + 15820*z + 3475*z^2 - 30200*z^3 + 11805*z^4 + 1272*z^5 + 528*z^6 - 30*Pi^2*(204 - 396*z + 595*z^2 - 395*z^3 + 202*z^4)))/(4320*(-1 + z)) + (Nc^3*(2540 - 447*z^5 - 48*z^6 + Pi^2*(981 + 3906*z - 12984*z^2 + 13476*z^3 - 4299*z^4) + z^2*(28256 - 9612*Zeta[3]) - 3204*Zeta[3] - 18*z^4*(-653 + 178*Zeta[3]) + z^3*(-25186 + 6408*Zeta[3]) + z*(-17101 + 6408*Zeta[3])))/(432*(-1 + z))) + G[1, 1, z]*((4*Nc*nf^2*z^2)/27 + (nf*(-27 + 210*z - 140*z^2 + 165*z^3 - 30*z^4 + 2*z^5))/180 + (Nc^2*nf*(18689 - 87339*z + 128735*z^2 - 83645*z^3 + 22660*z^4 + 636*z^5 + 264*z^6 + Pi^2*(970 + 9235*z - 13905*z^2 + 9270*z^3 - 4770*z^4)))/(2160*(-1 + z)) + (Nc^3*(95620 - 894*z^5 - 96*z^6 + Pi^2*(-19249 + 71096*z - 106434*z^2 + 70956*z^3 - 17457*z^4) + z^4*(97730 - 147744*Zeta[3]) + 11232*Zeta[3] + 12*z*(-29113 + 24624*Zeta[3]) + 6*z^3*(-61837 + 49248*Zeta[3]) - 6*z^2*(-88003 + 73872*Zeta[3])))/(864*(-1 + z))) - (Nc^2*nf*(1 - z)^(-1 - 6*ep)*((1 - z)^(6*ep)*(27*Pi^4*(-400 - 11946*z + 18219*z^2 - 12286*z^3 + 6405*z^4) - 6*Pi^2*(272361 - 1225646*z + 1999530*z^2 - 1459070*z^3 + 363505*z^4 + 22896*z^5 + 9504*z^6) + 90*(57239 - 83676*Zeta[3]) + 40*z^3*(793543 + 703296*Zeta[3]) + 32*z*(833699 + 1133055*Zeta[3]) - 12*z^2*(3681331 + 3879900*Zeta[3]) - 2*z^4*(9697813 + 5080860*Zeta[3])) + soft*(120*Pi^2*(-1871 + 1449*(1 - z)^(4*ep)) + 27*Pi^4*(395 + 5986*(1 - z)^(4*ep)) - 40*(-3172 + 535845*(1 - z)^(4*ep) + 12960*(5 + 6*(1 - z)^(4*ep))*Zeta[3]))))/933120 + G[1, 0, z]*((nf*(63 - 123*z + 190*z^2 - 55*z^3 - 15*z^4 + 32*z^5 - 2*z^6))/(180*(-1 + z)) - (Nc^2*nf*(54824 - 177889*z + 275505*z^2 - 184075*z^3 + 48155*z^4 + 3816*z^5 + 1584*z^6 + 30*Pi^2*(462 - 909*z + 1353*z^2 - 902*z^3 + 430*z^4)))/(12960*(-1 + z)) + (Nc^3*(Pi^2*(4167 - 3492*z + 4608*z^2 - 3072*z^3 + 3111*z^4) + 2*(-16354 + 1341*z^5 + 144*z^6 + z*(86531 - 15120*Zeta[3]) + 7560*Zeta[3] - 80*z^3*(-1195 + 189*Zeta[3]) + 84*z^2*(-1627 + 270*Zeta[3]) + z^4*(-23266 + 7560*Zeta[3]))))/(2592*(-1 + z))) + (nf*(1 - z)^(-1 - 2*ep)*(10*soft*(285*Pi^2 + 16*Pi^4 + 87*(-85 + 48*Zeta[3])) + (1 - z)^(2*ep)*(160*Pi^4*z*(-2 + 3*z - 2*z^2 + z^3) + 2*Pi^2*(396 - 3666*z + 5305*z^2 - 4210*z^3 + 2685*z^4 - 384*z^5 + 24*z^6) + 3*(-1 + z)*(z^2*(39619 - 20640*Zeta[3]) + 55*(95 - 48*Zeta[3]) + z^3*(-29441 + 16560*Zeta[3]) + z*(-64213 + 35040*Zeta[3])))))/8640 + G[0, z]*((nf*(-8*z^5 + z*(4632 - 2880*Zeta[3]) + z^3*(4843 - 2880*Zeta[3]) + 30*(-79 + 48*Zeta[3]) + 9*z^2*(-769 + 480*Zeta[3]) + z^4*(-2501 + 1440*Zeta[3])))/(720*(-1 + z)) + (Nc^2*nf*(-9504*z^5 + 360*Pi^2*(272 - 766*z + 1421*z^2 - 1128*z^3 + 465*z^4) + 200*(3745 + 216*Zeta[3]) + 9*z^2*(349003 + 17280*Zeta[3]) - z*(1899229 + 86400*Zeta[3]) + z^4*(867377 + 101520*Zeta[3]) - z^3*(2107411 + 112320*Zeta[3])))/(77760*(-1 + z)) + (Nc^3*(-67167*Pi^4*(1 - z + z^2)^2 + 180*Pi^2*(-5078 + 1762*z + 4033*z^2 - 8611*z^3 + 3016*z^4) + 80*(-51428 + 216*z^5 + z*(84694 - 10476*Zeta[3]) + 20790*Zeta[3] - 18*z^2*(6278 + 1647*Zeta[3]) - z^4*(54056 + 15741*Zeta[3]) + z^3*(88189 + 47844*Zeta[3]))))/(155520*(-1 + z))) + G[1, z]*((Nc*nf^2*(-15 - 3*z - 79*z^2 + 9*z^3))/324 + (nf*(255 + 8*z^4 - 4*z^2*(-699 + 10*Pi^2 + 360*Zeta[3]) + 6*z*(-838 + 5*Pi^2 + 480*Zeta[3]) + z^3*(-2201 + 1440*Zeta[3])))/720 + (Nc^2*nf*(3168*z^5 + 25*Pi^2*(25 - 5756*z + 9834*z^2 - 7088*z^3 + 2857*z^4) + z^3*(399422 - 443520*Zeta[3]) + z*(660858 - 442800*Zeta[3]) - 75*(3827 + 144*Zeta[3]) + 9*z^4*(969 + 24640*Zeta[3]) + 8*z^2*(-98143 + 83160*Zeta[3])))/(25920*(-1 + z)) + (Nc^3*(Pi^4*(21120 + 68154*z - 102231*z^2 + 68154*z^3 - 34077*z^4) + 5*Pi^2*(226457 - 632356*z + 899310*z^2 - 615292*z^3 + 128729*z^4) - 60*(61997 + 96*z^5 + z^2*(443541 - 425052*Zeta[3]) + z^4*(88554 - 72096*Zeta[3]) - 68940*Zeta[3] + 27*z*(-10495 + 10504*Zeta[3]) + z^3*(-310823 + 283368*Zeta[3]))))/(51840*(-1 + z))) + ((Nc*nf^2*z^2)/108 - (nf*(soft/(1 - z)^(2*ep) + z*(-2 + 3*z - 2*z^2 + z^3)))/(8 - 8*z) + (Nc^2*nf*(1 - z)^(-1 - 6*ep)*(soft*(4*(-43 + 93*(1 - z)^(4*ep)) + 3*Pi^2*(41 + 198*(1 - z)^(4*ep))) + (1 - z)^(6*ep)*(-1 + z)*(1509 + 239*(-19 + 6*Pi^2)*z + (4207 - 717*Pi^2)*z^2 + (-1435 + 717*Pi^2)*z^3)))/2592 + ((Nc^2*nf*(64 - 128*z + 189*z^2 - 125*z^3 + 64*z^4))/(216 - 216*z) + (Nc^3*(861*Pi^2*(1 - z + z^2)^2 + 2*(274 - 656*z + 1035*z^2 - 653*z^3 + 274*z^4)))/(432*(-1 + z)))*G[0, z] + ((Nc^2*nf*(55 - 357*z + 233*z^2 - 151*z^3))/144 + (Nc^3*(-3467 + 11828*z - 17330*z^2 + 11884*z^3 - 2915*z^4 + 2*Pi^2*(-16 - 1090*z + 1635*z^2 - 1090*z^3 + 545*z^4)))/(288*(-1 + z)))*G[1, z] + ((Nc^2*nf*(1 - z + z^2)^2)/(3*(-1 + z)) + (Nc^3*(1 + 10*z - 30*z^2 + 30*z^3 - 10*z^4))/(4 - 4*z))*G[0, 0, z] + ((Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)) + (Nc^3*(2 + 104*z - 291*z^2 + 284*z^3 - 97*z^4))/(36*(-1 + z)))*G[0, 1, z] + ((Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)) + (Nc^3*(95 - 388*z + 582*z^2 - 388*z^3 + 95*z^4))/(72 - 72*z))*G[1, 0, z] + ((5*Nc^2*nf*z*(2 - z + z^2))/6 + (Nc^3*(-319 + 1097*z - 1027*z^2 + 389*z^3))/24)*G[1, 1, z] - (17*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, z])/(4*(-1 + z)) - (11*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, z])/(6*(-1 + z)) - (10*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, z])/(3*(-1 + z)) + (2*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, z])/(3*(-1 + z)) - (10*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, z])/(3*(-1 + z)) + (2*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, z])/(3*(-1 + z)) + (4*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, z])/(3*(-1 + z)) - 29*Nc^3*z*(2 - z + z^2)*G[1, 1, 1, z] + (Nc^3*(1 - z)^(-1 - 6*ep)*(soft*(-6*Pi^2*(217 - 324*(1 - z)^(2*ep) + 162*(1 - z)^(4*ep)) + 32*(2*(79 - 81*(1 - z)^(2*ep) + 42*(1 - z)^(4*ep)) + 27*(29 + 63*(1 - z)^(2*ep) + 39*(1 - z)^(4*ep))*Zeta[3])) + (1 - z)^(6*ep)*(3*Pi^2*(5379 - 23024*z + 36696*z^2 - 25904*z^3 + 6853*z^4) + 2*(-15*(3899 + 288*Zeta[3]) - 4*z^3*(-51869 + 26136*Zeta[3]) - 4*z*(-51401 + 26136*Zeta[3]) + 6*z^2*(-49499 + 26136*Zeta[3]) + z^4*(-57601 + 52272*Zeta[3])))))/10368)/ep^2 + ((Nc*nf^2*(12 - 3*z + 44*z^2 - 9*z^3))/648 + ((Nc^2*nf*(64 - 176*z + 319*z^2 - 251*z^3 + 108*z^4))/(72*(-1 + z)) - (Nc^3*(572 + 440*z - 1912*z^2 + 2286*z^3 - 814*z^4 + 795*Pi^2*(1 - z + z^2)^2))/(144*(-1 + z)))*G[0, 0, z] + ((Nc^2*nf*(64 + 22*z - 213*z^2 + 259*z^3 - 68*z^4))/(216*(-1 + z)) - (Nc^3*(256 - 3278*z + 6978*z^2 - 6035*z^3 + 2335*z^4 + 552*Pi^2*(1 - z + z^2)^2))/(216*(-1 + z)))*G[0, 1, z] + ((Nc^2*nf*(2 - 130*z + 195*z^2 - 133*z^3 + 2*z^4))/(216 - 216*z) - (Nc^3*(1597 - 5684*z + 8427*z^2 - 5681*z^3 + 1597*z^4 + 750*Pi^2*(1 - z + z^2)^2))/(216*(-1 + z)))*G[1, 0, z] + ((Nc^2*nf*(-121 + 683*z - 471*z^2 + 281*z^3))/72 + (Nc^3*(6479 - 22336*z + 32738*z^2 - 22440*z^3 + 5559*z^4 - 14*Pi^2*(-8 - 242*z + 363*z^2 - 242*z^3 + 121*z^4)))/(144*(-1 + z)))*G[1, 1, z] + ((Nc^3*(30 + 180*z - 560*z^2 + 570*z^3 - 179*z^4))/(24*(-1 + z)) + (Nc^2*nf*(24 - 48*z + 73*z^2 - 49*z^3 + 26*z^4))/(24 - 24*z))*G[0, 0, 0, z] + ((Nc^3*z*(60 - 195*z + 190*z^2 - 77*z^3))/(72*(-1 + z)) + (Nc^2*nf*(24 - 51*z + 75*z^2 - 50*z^3 + 22*z^4))/(72 - 72*z))*G[0, 0, 1, z] + ((Nc^3*(24 + 540*z - 1545*z^2 + 1520*z^3 - 526*z^4))/(72*(-1 + z)) + (Nc^2*nf*(48 - 93*z + 138*z^2 - 91*z^3 + 44*z^4))/(72 - 72*z))*G[0, 1, 0, z] + ((2*Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)) + (Nc^3*(20 + 644*z - 1821*z^2 + 1784*z^3 - 607*z^4))/(36 - 36*z))*G[0, 1, 1, z] + ((Nc^2*nf*(48 - 99*z + 147*z^2 - 98*z^3 + 46*z^4))/(72 - 72*z) + (Nc^3*(141 - 600*z + 915*z^2 - 610*z^3 + 152*z^4))/(72 - 72*z))*G[1, 0, 0, z] + ((Nc^2*nf*(16 - 35*z + 51*z^2 - 34*z^3 + 14*z^4))/(72*(-1 + z)) + (Nc^3*(488 - 2020*z + 3045*z^2 - 2030*z^3 + 499*z^4))/(72*(-1 + z)))*G[1, 0, 1, z] + ((4*Nc^2*nf*(1 - z + z^2)^2)/(9*(-1 + z)) + (Nc^3*(323 - 1372*z + 2058*z^2 - 1372*z^3 + 323*z^4))/(36*(-1 + z)))*G[1, 1, 0, z] + ((-11*Nc^2*nf*z*(2 - z + z^2))/3 + (Nc^3*(693 - 2291*z + 2185*z^2 - 799*z^3))/12)*G[1, 1, 1, z] + (45*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 0, z])/(4*(-1 + z)) + (5*Nc^3*(1 - z + z^2)^2*G[0, 0, 0, 1, z])/(-1 + z) + (17*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 0, z])/(2*(-1 + z)) - (7*Nc^3*(1 - z + z^2)^2*G[0, 0, 1, 1, z])/(6*(-1 + z)) + (9*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 0, z])/(2*(-1 + z)) + (25*Nc^3*(1 - z + z^2)^2*G[0, 1, 0, 1, z])/(3*(-1 + z)) + (49*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 0, z])/(6*(-1 + z)) - (31*Nc^3*(1 - z + z^2)^2*G[0, 1, 1, 1, z])/(3*(-1 + z)) + (10*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 0, z])/(-1 + z) + (17*Nc^3*(1 - z + z^2)^2*G[1, 0, 0, 1, z])/(6*(-1 + z)) + (49*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 0, z])/(6*(-1 + z)) - (31*Nc^3*(1 - z + z^2)^2*G[1, 0, 1, 1, z])/(3*(-1 + z)) + (8*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 0, z])/(-1 + z) - (38*Nc^3*(1 - z + z^2)^2*G[1, 1, 0, 1, z])/(3*(-1 + z)) - (52*Nc^3*(1 - z + z^2)^2*G[1, 1, 1, 0, z])/(3*(-1 + z)) + 126*Nc^3*z*(2 - z + z^2)*G[1, 1, 1, 1, z] - (nf*(1 - z)^(-1 - 2*ep)*(soft*(146 - 96*Zeta[3]) + (1 - z)^(1 + 2*ep)*(11 + z^2*(181 - 96*Zeta[3]) + z^3*(-157 + 96*Zeta[3]) + z*(-325 + 192*Zeta[3]))))/96 + G[0, z]*(-(nf*(1 - z + z^2)^2)/(4*(-1 + z)) + (Nc^2*nf*(9*Pi^2*(68 - 133*z + 198*z^2 - 131*z^3 + 64*z^4) + 8*(103 - 224*z + 342*z^2 - 221*z^3 + 94*z^4)))/(1296*(-1 + z)) + (Nc^3*(9*Pi^2*(-87 - 270*z + 960*z^2 - 1010*z^3 + 331*z^4) + 2*(z*(614 - 3564*Zeta[3]) + 18*z^2*(136 + 297*Zeta[3]) + 2*(-815 + 891*Zeta[3]) + z^4*(-541 + 1782*Zeta[3]) - z^3*(1513 + 3564*Zeta[3]))))/(1296*(-1 + z))) + G[1, z]*(-(Nc*nf^2*z^2)/27 - (nf*z*(2 - z + z^2))/4 + (Nc^2*nf*(-780 + 3447*z - 4983*z^2 + 3213*z^3 - 897*z^4 + Pi^2*(-20 - 602*z + 903*z^2 - 602*z^3 + 301*z^4)))/(432*(-1 + z)) + (Nc^3*(Pi^2*(9389 - 36400*z + 54600*z^2 - 36400*z^3 + 9059*z^4) + 2*(z*(98274 - 67104*Zeta[3]) + z^3*(102206 - 67104*Zeta[3]) - 3*(8977 + 912*Zeta[3]) + 3*z^4*(-9115 + 11184*Zeta[3]) + 4*z^2*(-36551 + 25164*Zeta[3]))))/(1728*(-1 + z))) + (Nc^2*nf*(1 - z)^(-1 - 6*ep)*(8*soft*(-388 + 12*Pi^2*(41 + 198*(1 - z)^(4*ep)) + 15681*(1 - z)^(4*ep) + 810*(5 + 6*(1 - z)^(4*ep))*Zeta[3]) + (1 - z)^(6*ep)*(3*Pi^2*(3003 - 28604*z + 43722*z^2 - 29828*z^3 + 11707*z^4) + 4*(644*z^4*(26 + 27*Zeta[3]) - 27*(419 + 64*Zeta[3]) - 19*z^3*(413 + 1728*Zeta[3]) + 3*z^2*(4021 + 16308*Zeta[3]) - z*(9647 + 32184*Zeta[3])))))/31104 - (Nc^3*(1 - z)^(-1 - 6*ep)*(soft*(120*Pi^2*(1699 - 486*(1 - z)^(2*ep) + 6876*(1 - z)^(4*ep)) + 9*Pi^4*(1093 - 3546*(1 - z)^(2*ep) + 22212*(1 - z)^(4*ep)) - 80*(4180 - 4860*(1 - z)^(2*ep) - 34158*(1 - z)^(4*ep) + 243*(-53 + 84*(1 - z)^(2*ep) + 30*(1 - z)^(4*ep))*Zeta[3])) + (1 - z)^(6*ep)*(9*Pi^4*(-2976 - 33566*z + 50349*z^2 - 33566*z^3 + 16783*z^4) - 15*Pi^2*(133107 - 395732*z + 602154*z^2 - 441188*z^3 + 101659*z^4) - 40*(z^3*(1054667 - 669276*Zeta[3]) + z*(1020821 - 623916*Zeta[3]) + 108*(-2214 + 1249*Zeta[3]) + 9*z^2*(-167953 + 107586*Zeta[3]) + z^4*(-324799 + 185922*Zeta[3])))))/311040)/ep + ep*(-(Nc^2*nf*soft*(1 - z)^(-1 - 6*ep)*(121760 + 54*Pi^4*(395 + 5986*(1 - z)^(4*ep)) - 67757505*(1 - z)^(4*ep) + 16200*(-233 + 39*(1 - z)^(4*ep))*Zeta[3] + 15*Pi^2*(-18284 + 430317*(1 - z)^(4*ep) + 162*(1025 + 958*(1 - z)^(4*ep))*Zeta[3]) - 16160472*Zeta[5] - 3884112*(1 - z)^(4*ep)*Zeta[5]))/699840 + (nf*soft*(1 - z)^(-1 - 2*ep)*(464*Pi^4 - 3*Pi^2*(-6415 + 4368*Zeta[3]) + 3*(-62281 + 35832*Zeta[3] + 6912*Zeta[5])))/5184 + (Nc^3*soft*(1 - z)^(-1 - 6*ep)*(756*Pi^4*(16471 + 10638*(1 - z)^(2*ep) + 286104*(1 - z)^(4*ep)) + 9*Pi^6*(202453 + 593802*(1 - z)^(2*ep) + 551448*(1 - z)^(4*ep)) - 1680*Pi^2*(173432 - 43740*(1 - z)^(2*ep) - 851598*(1 - z)^(4*ep) + 81*(-6731 + 2268*(1 - z)^(2*ep) + 1922*(1 - z)^(4*ep))*Zeta[3]) - 224*(5*(-320504 + 472392*(1 - z)^(2*ep) + 13915041*(1 - z)^(4*ep)) - 1620*(-8143 + 2268*(1 - z)^(2*ep) + 20010*(1 - z)^(4*ep))*Zeta[3] + 7290*(3305 + 2646*(1 - z)^(2*ep) + 1500*(1 - z)^(4*ep))*Zeta[3]^2 + 4374*(5135 - 4092*(1 - z)^(2*ep) + 718*(1 - z)^(4*ep))*Zeta[5])))/78382080) - (Nc^3*(1 - z)^(-1 - 6*ep)*(-2*soft*(27*Pi^4*(2159 + 7092*(1 - z)^(2*ep) + 28462*(1 - z)^(4*ep)) - 480*Pi^2*(6559 - 1458*(1 - z)^(2*ep) + 6714*(1 - z)^(4*ep) + 27*(1136 + 567*(1 - z)^(2*ep) + 1113*(1 - z)^(4*ep))*Zeta[3]) + 32*(-5*(-26180 + 34992*(1 - z)^(2*ep) + 577077*(1 - z)^(4*ep)) + 1620*(-538 + 189*(1 - z)^(2*ep) + 369*(1 - z)^(4*ep))*Zeta[3] - 972*(-3769 - 3069*(1 - z)^(2*ep) + 27*(1 - z)^(4*ep))*Zeta[5])) + (1 - z)^(6*ep)*(-27*Pi^4*(-92695 + 57432*z + 138972*z^2 - 240328*z^3 + 148347*z^4) + 60*Pi^2*(32184*z^5 + 3456*z^6 + z*(4498564 - 2676672*Zeta[3]) + z^3*(4685548 - 2676672*Zeta[3]) + 3*(-463735 + 40608*Zeta[3]) + 18*z^2*(-355285 + 223056*Zeta[3]) + z^4*(-1450121 + 1338336*Zeta[3])) - 16*(z^3*(109006405 - 55665900*Zeta[3] - 12332736*Zeta[5]) + z*(101785915 - 49905180*Zeta[3] - 12332736*Zeta[5]) + 45*(-421861 + 270507*Zeta[3] - 451440*Zeta[5]) + z^4*(-34587680 + 15880995*Zeta[3] + 6166368*Zeta[5]) + 3*z^2*(-52406965 + 25846290*Zeta[3] + 6166368*Zeta[5])))))/3732480;



sgqRVV=((Nc^3*(-2 + 2*z - z^2))/16 + (2 - 2*z + z^2)/(192*Nc^3) - (7*(2 - 2*z + z^2))/(192*Nc) + (3*Nc*(2 - 2*z + z^2))/32)/ep^5 + ((Nc^3*(1 + z)^2)/32 + (-289 + 424*z - 170*z^2)/(1152*Nc) + (Nc^2*nf*(-2 + 2*z - z^2))/32 + (23*nf*(2 - 2*z + z^2))/576 - (5*nf*(2 - 2*z + z^2))/(576*Nc^2) + (25 - 34*z + 15*z^2)/(384*Nc^3) + (Nc*(178 - 394*z + 89*z^2))/1152 + ((2 - 2*z + z^2)/(96*Nc) - (7*Nc*(2 - 2*z + z^2))/96 + (Nc^3*(2 - 2*z + z^2))/16)*G[0, z] + ((-2 + 2*z - z^2)/(48*Nc^3) + (2 - 2*z + z^2)/(8*Nc) - (25*Nc*(2 - 2*z + z^2))/96 + (5*Nc^3*(2 - 2*z + z^2))/32)*G[1, z])/ep^4 + ((nf*(-403 + 538*z - 239*z^2))/(3456*Nc^2) + (Nc^2*nf*(-301 + 436*z - 164*z^2))/1728 + (nf*(335 - 470*z + 189*z^2))/1152 + (270 - 402*z + 173*z^2 - 3*Pi^2*(2 - 2*z + z^2))/(768*Nc^3) + (Nc^3*(2780 - 2942*z + 1471*z^2 + 972*Pi^2*(2 - 2*z + z^2)))/6912 + Nc*((nf^2*(-2 + 2*z - z^2))/216 + (971 - 3104*z + 802*z^2 - 1260*Pi^2*(2 - 2*z + z^2))/6912) + ((nf^2*(2 - 2*z + z^2))/216 + (-6181 + 9664*z - 3830*z^2 + 315*Pi^2*(2 - 2*z + z^2))/6912)/Nc + ((Nc^3*(-14 + 14*z - 19*z^2))/192 + (nf*(-2 + 2*z - z^2))/48 + (Nc^2*nf*(2 - 2*z + z^2))/48 + (10 - 10*z + 3*z^2)/(192*Nc) + (Nc*(1 - z + 4*z^2))/48)*G[0, z] + ((Nc*(-269 + 620*z - 160*z^2))/576 + (-25 + 34*z - 15*z^2)/(96*Nc^3) + (Nc^3*(-8 - 10*z - 5*z^2))/64 - (37*nf*(2 - 2*z + z^2))/288 + (5*nf*(2 - 2*z + z^2))/(144*Nc^2) + (3*Nc^2*nf*(2 - 2*z + z^2))/32 + (491 - 734*z + 295*z^2)/(576*Nc))*G[1, z] + ((-2 + 2*z - z^2)/(32*Nc) + (Nc^3*(-2 + 2*z - z^2))/6 + (19*Nc*(2 - 2*z + z^2))/96)*G[0, 0, z] + ((-2 + 2*z - z^2)/(96*Nc) + (Nc*(2 - 2*z + z^2))/12 - (7*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, z] + ((-2 + 2*z - z^2)/(96*Nc) + (Nc*(2 - 2*z + z^2))/12 - (7*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, z] + ((2 - 2*z + z^2)/(12*Nc^3) - (11*(2 - 2*z + z^2))/(24*Nc) + (41*Nc*(2 - 2*z + z^2))/48 - (23*Nc^3*(2 - 2*z + z^2))/48)*G[1, 1, z])/ep^3 + ((5*nf*z*(-2 + 3*z))/(48*Nc^2) - (z*(-70 + 81*z))/(128*Nc^3) + nf*(-1 + (9*z)/4 - (25*z^2)/16) + Nc^2*nf*(1 - (49*z)/24 + (5*z^2)/4) + (Nc^3*(-870 + 833*z - 677*z^2 - 315*Pi^2*(2 - 2*z + z^2)))/192 + (468 - 2302*z + 1080*z^2 - 99*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (Nc*(1272 + 426*z + 517*z^2 + 729*Pi^2*(2 - 2*z + z^2)))/384)*G[0, 0, 0, z] + (-(nf*z*(-2 + 3*z))/(48*Nc^2) - (z*(-7 + 6*z))/(32*Nc^3) + (Nc^2*nf*(8 - 3*z - 2*z^2))/24 + (nf*(-16 + 4*z + 7*z^2))/48 + (Nc^3*(-540 - 80*z + 216*z^2 - 293*Pi^2*(2 - 2*z + z^2)))/384 + (156 - 396*z + 350*z^2 - 45*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (Nc*(192 + 196*z - 247*z^2 + 169*Pi^2*(2 - 2*z + z^2)))/192)*G[0, 0, 1, z] + ((nf*z*(-2 + 3*z))/(32*Nc^2) - (z*(-56 + 61*z))/(128*Nc^3) + (nf*(-112 + 190*z - 107*z^2))/144 + (Nc^2*nf*(224 - 362*z + 187*z^2))/288 + Nc*((2480 + 4576*z - 2375*z^2)/1152 + (7*Pi^2*(2 - 2*z + z^2))/8) + (Nc^3*(-891*Pi^2*(2 - 2*z + z^2) - 4*(971 - 341*z + 190*z^2)))/1152 + (-39*Pi^2*(2 - 2*z + z^2) + 4*(117 - 537*z + 307*z^2))/(384*Nc))*G[0, 1, 0, z] + ((-11*nf*z*(-2 + 3*z))/(96*Nc^2) + (z*(-61 + 67*z))/(64*Nc^3) + (Nc^2*nf*(-32 + 158*z - 121*z^2))/96 + (nf*(16 - 90*z + 77*z^2))/48 + (Nc*(-504 - 6879*z + 2769*z^2 + 116*Pi^2*(2 - 2*z + z^2)))/576 + (Nc^3*(-169*Pi^2*(2 - 2*z + z^2) + 12*(149 + 269*z + 4*z^2)))/1152 + (-21*Pi^2*(2 - 2*z + z^2) - 4*(65 - 969*z + 566*z^2))/(384*Nc))*G[0, 1, 1, z] + ((nf*(-233 + 260*z - 97*z^2))/288 + (nf*(82 - 82*z + 29*z^2))/(288*Nc^2) + (Nc^2*nf*(151 - 178*z + 68*z^2))/288 + (Nc^3*(-673 - 98*z - 74*z^2 - 1305*Pi^2*(2 - 2*z + z^2)))/1152 + (1739 - 3062*z + 1024*z^2 - 603*Pi^2*(2 - 2*z + z^2))/(1152*Nc) + (-81 + 138*z + 29*Pi^2*(2 - 2*z + z^2))/(384*Nc^3) + (Nc*(-823 + 2746*z - 950*z^2 + 1821*Pi^2*(2 - 2*z + z^2)))/1152)*G[1, 0, 0, z] + ((Nc^2*nf*(-167 + 338*z - 172*z^2))/288 + (nf*(-82 + 82*z - 29*z^2))/(288*Nc^2) + (nf*(83 - 140*z + 67*z^2))/96 + (Nc^3*(-3079 + 4288*z - 1286*z^2 - 165*Pi^2*(2 - 2*z + z^2)))/1152 + (-4571 + 8192*z - 3136*z^2 - 67*Pi^2*(2 - 2*z + z^2))/(1152*Nc) + (84 - 108*z - 33*z^2 - 25*Pi^2*(2 - 2*z + z^2))/(384*Nc^3) + (Nc*(7398 - 12156*z + 4521*z^2 + 307*Pi^2*(2 - 2*z + z^2)))/1152)*G[1, 0, 1, z] + ((Nc^2*nf*(-224 + 368*z - 169*z^2))/144 + (nf*(224 - 368*z + 169*z^2))/144 + (Nc^3*(-365 + 1358*z + 89*z^2 - 215*Pi^2*(2 - 2*z + z^2)))/1152 + (-2641 + 4134*z - 1603*z^2 - 135*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (-23 + 61*z - 38*z^2 + 5*Pi^2*(2 - 2*z + z^2))/(64*Nc^3) + (Nc*(4351 - 7429*z + 2702*z^2 + 265*Pi^2*(2 - 2*z + z^2)))/576)*G[1, 1, 0, z] + ((nf*(-4309 + 6442*z - 2677*z^2))/288 + (nf*(403 - 538*z + 239*z^2))/(54*Nc^2) + (Nc^2*nf*(6479 - 10718*z + 4207*z^2))/864 + (Nc^3*(-57709 + 72694*z - 36545*z^2 - 10998*Pi^2*(2 - 2*z + z^2)))/3456 + (-3975 + 5631*z - 2312*z^2 + 58*Pi^2*(2 - 2*z + z^2))/(192*Nc^3) + ((-8*nf^2*(2 - 2*z + z^2))/27 + (149741 - 232766*z + 86929*z^2 - 8886*Pi^2*(2 - 2*z + z^2))/3456)/Nc + Nc*((8*nf^2*(2 - 2*z + z^2))/27 + (-10241 + 29357*z - 4384*z^2 + 9420*Pi^2*(2 - 2*z + z^2))/1728))*G[1, 1, 1, z] + ((3*z*(-2 + 3*z))/(32*Nc^3) + (-45 + 130*z - 98*z^2)/(32*Nc) + (9*nf*(2 - 2*z + z^2))/16 - (9*Nc^2*nf*(2 - 2*z + z^2))/16 + (Nc^3*(99 - 22*z + 14*z^2))/32 + (3*Nc*(-18 - 34*z + 25*z^2))/32)*G[0, 0, 0, 0, z] + ((3*z*(-2 + 3*z))/(32*Nc^3) + (-90 + 262*z - 235*z^2)/(192*Nc) + (3*nf*(2 - 2*z + z^2))/16 - (3*Nc^2*nf*(2 - 2*z + z^2))/16 + (Nc*(-8 - 39*z + 21*z^2))/32 + (Nc^3*(138 + 8*z + 55*z^2))/192)*G[0, 0, 0, 1, z] + ((7*z*(-2 + 3*z))/(64*Nc^3) + (-270 + 754*z - 595*z^2)/(192*Nc) + (7*nf*(2 - 2*z + z^2))/16 - (7*Nc^2*nf*(2 - 2*z + z^2))/16 + Nc*(-1 - (13*z)/4 + (167*z^2)/64) + (Nc^3*(462 - 88*z + 31*z^2))/192)*G[0, 0, 1, 0, z] + ((-3*z*(-2 + 3*z))/(64*Nc^3) + (Nc*(160 + 530*z - 549*z^2))/192 - (3*nf*(2 - 2*z + z^2))/16 + (3*Nc^2*nf*(2 - 2*z + z^2))/16 + (Nc^3*(-310 + 54*z + 85*z^2))/192 + (150 - 602*z + 491*z^2)/(192*Nc))*G[0, 0, 1, 1, z] + (-(z*(2 + 3*z))/(64*Nc^3) + (-90 + 218*z - 165*z^2)/(192*Nc) + (Nc*(-248 + 32*z - z^2))/192 + (13*nf*(2 - 2*z + z^2))/48 - (13*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc^3*(338 - 244*z + 175*z^2))/192)*G[0, 1, 0, 0, z] + ((11*z*(-2 + 3*z))/(64*Nc^3) + (-135 + 336*z - 259*z^2)/(96*Nc) + (Nc^3*(103 + 128*z - 86*z^2))/96 + (5*nf*(2 - 2*z + z^2))/16 - (5*Nc^2*nf*(2 - 2*z + z^2))/16 + (Nc*(64 - 862*z + 591*z^2))/192)*G[0, 1, 0, 1, z] + ((3*z*(-10 + 17*z))/(64*Nc^3) + (-270 + 730*z - 613*z^2)/(192*Nc) + (Nc^3*(302 + 276*z - 219*z^2))/192 + (17*nf*(2 - 2*z + z^2))/48 - (17*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc*(-32 - 916*z + 679*z^2))/192)*G[0, 1, 1, 0, z] + ((-43*z*(-2 + 3*z))/(64*Nc^3) + (Nc*(216 + 3090*z - 2821*z^2))/192 - (29*nf*(2 - 2*z + z^2))/48 + (29*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc^3*(-686 - 1174*z + 1177*z^2))/192 + (470 - 2174*z + 2031*z^2)/(192*Nc))*G[0, 1, 1, 1, z] + ((Nc*(-166 - 188*z - 125*z^2))/192 + (-157 + 308*z - 60*z^2)/(192*Nc) + (29*nf*(2 - 2*z + z^2))/48 - (5*nf*(2 - 2*z + z^2))/(24*Nc^2) - (19*Nc^2*nf*(2 - 2*z + z^2))/48 + (3*(14 - 18*z + 7*z^2))/(64*Nc^3) + (Nc^3*(197 + 42*z + 122*z^2))/192)*G[1, 0, 0, 0, z] + ((7 - 4*z)/(64*Nc^3) + (Nc*(147 - 60*z - 20*z^2))/192 + (-105 + 52*z - 18*z^2)/(192*Nc) + (nf*(-2 + 2*z - z^2))/48 + (Nc^2*nf*(-2 + 2*z - z^2))/48 + (nf*(2 - 2*z + z^2))/(24*Nc^2) + (Nc^3*(-63 + 20*z + 38*z^2))/192)*G[1, 0, 0, 1, z] + ((-316 + 426*z - 125*z^2)/(192*Nc) + (Nc^3*(-74 + 276*z - 27*z^2))/192 + (nf*(-2 + 2*z - z^2))/(16*Nc^2) + (13*nf*(2 - 2*z + z^2))/48 - (5*Nc^2*nf*(2 - 2*z + z^2))/24 + (3*(5 - 6*z + 2*z^2))/(32*Nc^3) + (Nc*(150 - 297*z + 58*z^2))/96)*G[1, 0, 1, 0, z] + ((Nc*(-1019 + 2318*z - 965*z^2))/192 + (-79 + 94*z - 33*z^2)/(64*Nc^3) - (25*nf*(2 - 2*z + z^2))/48 + (11*nf*(2 - 2*z + z^2))/(48*Nc^2) + (7*Nc^2*nf*(2 - 2*z + z^2))/24 + (706 - 1202*z + 443*z^2)/(192*Nc) + (Nc^3*(550 - 1398*z + 621*z^2))/192)*G[1, 0, 1, 1, z] + ((-56 + 76*z - 21*z^2)/(48*Nc) + (Nc^3*(-47 + 145*z - 18*z^2))/96 + Nc*(1 - (9*z)/4 + (19*z^2)/64) + (5*nf*(2 - 2*z + z^2))/16 - (5*nf*(2 - 2*z + z^2))/(48*Nc^2) - (5*Nc^2*nf*(2 - 2*z + z^2))/24 + (3*(14 - 18*z + 7*z^2))/(64*Nc^3))*G[1, 1, 0, 0, z] + ((Nc*(-1360 + 3082*z - 1267*z^2))/192 - (35*nf*(2 - 2*z + z^2))/48 + (5*nf*(2 - 2*z + z^2))/(48*Nc^2) + (5*Nc^2*nf*(2 - 2*z + z^2))/8 - (3*(14 - 18*z + 7*z^2))/(64*Nc^3) + (Nc^3*(387 - 1478*z + 575*z^2))/192 + (1099 - 1766*z + 755*z^2)/(192*Nc))*G[1, 1, 0, 1, z] + ((Nc*(-858 + 2043*z - 815*z^2))/96 - (53*nf*(2 - 2*z + z^2))/48 + (53*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc^3*(143 - 1642*z + 546*z^2))/192 + (1573 - 2444*z + 1084*z^2)/(192*Nc))*G[1, 1, 1, 0, z] + ((-32825 + 50618*z - 20869*z^2)/(576*Nc) + (Nc^3*(4753 + 9638*z - 187*z^2))/576 + (76*nf*(2 - 2*z + z^2))/9 - (20*nf*(2 - 2*z + z^2))/(9*Nc^2) - (56*Nc^2*nf*(2 - 2*z + z^2))/9 + (2*(25 - 34*z + 15*z^2))/(3*Nc^3) + (Nc*(2309 - 5900*z + 1912*z^2))/72)*G[1, 1, 1, 1, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (117*Nc*(2 - 2*z + z^2))/32 + (45*Nc^3*(2 - 2*z + z^2))/16)*G[0, 0, 0, 0, 0, z] + ((9*(2 - 2*z + z^2))/(32*Nc) - (27*Nc*(2 - 2*z + z^2))/16 + (45*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 0, 0, 1, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (21*Nc*(2 - 2*z + z^2))/8 + (57*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 0, 1, 0, z] + ((-15*(2 - 2*z + z^2))/(32*Nc) + (Nc*(2 - 2*z + z^2))/8 + (11*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 0, 1, 1, z] + ((9*(2 - 2*z + z^2))/(32*Nc) - (3*Nc*(2 - 2*z + z^2))/2 + (39*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 1, 0, 0, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (41*Nc*(2 - 2*z + z^2))/16 + (55*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 1, 0, 1, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (5*Nc*(2 - 2*z + z^2))/2 + (53*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 1, 1, 0, z] + ((-47*(2 - 2*z + z^2))/(32*Nc) + (139*Nc*(2 - 2*z + z^2))/48 - (137*Nc^3*(2 - 2*z + z^2))/96)*G[0, 0, 1, 1, 1, z] + ((3*(2 - 2*z + z^2))/(32*Nc) - (9*Nc*(2 - 2*z + z^2))/8 + (33*Nc^3*(2 - 2*z + z^2))/32)*G[0, 1, 0, 0, 0, z] + ((9*(2 - 2*z + z^2))/(32*Nc) - (13*Nc*(2 - 2*z + z^2))/12 + (77*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 0, 0, 1, z] + ((9*(2 - 2*z + z^2))/(32*Nc) - (47*Nc*(2 - 2*z + z^2))/48 + (67*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 0, 1, 0, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (73*Nc*(2 - 2*z + z^2))/24 + (211*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 0, 1, 1, z] + (Nc*(-2 + 2*z - z^2) + (9*(2 - 2*z + z^2))/(32*Nc) + (23*Nc^3*(2 - 2*z + z^2))/32)*G[0, 1, 1, 0, 0, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (143*Nc*(2 - 2*z + z^2))/48 + (205*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 1, 0, 1, z] + ((27*(2 - 2*z + z^2))/(32*Nc) - (77*Nc*(2 - 2*z + z^2))/24 + (227*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 1, 1, 0, z] + ((-269*(2 - 2*z + z^2))/(96*Nc) + (97*Nc*(2 - 2*z + z^2))/12 - (169*Nc^3*(2 - 2*z + z^2))/32)*G[0, 1, 1, 1, 1, z] + ((-3*(2 - 2*z + z^2))/(16*Nc^3) + (21*(2 - 2*z + z^2))/(16*Nc) - (51*Nc*(2 - 2*z + z^2))/16 + (33*Nc^3*(2 - 2*z + z^2))/16)*G[1, 0, 0, 0, 0, z] + ((-3*(2 - 2*z + z^2))/(16*Nc^3) + (59*(2 - 2*z + z^2))/(96*Nc) - (17*Nc*(2 - 2*z + z^2))/16 + (61*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 0, 0, 1, z] + ((-7*(2 - 2*z + z^2))/(32*Nc^3) + (125*(2 - 2*z + z^2))/(96*Nc) - (81*Nc*(2 - 2*z + z^2))/32 + (139*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 0, 1, 0, z] + ((3*(2 - 2*z + z^2))/(32*Nc^3) - (97*(2 - 2*z + z^2))/(96*Nc) + (101*Nc*(2 - 2*z + z^2))/96 - (13*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 0, 1, 1, z] + ((37*(2 - 2*z + z^2))/(96*Nc) - (47*Nc*(2 - 2*z + z^2))/48 + (19*Nc^3*(2 - 2*z + z^2))/32)*G[1, 0, 1, 0, 0, z] + ((-11*(2 - 2*z + z^2))/(32*Nc^3) + (5*(2 - 2*z + z^2))/(4*Nc) - (85*Nc*(2 - 2*z + z^2))/32 + (7*Nc^3*(2 - 2*z + z^2))/4)*G[1, 0, 1, 0, 1, z] + ((-1 + z - z^2/2)/Nc^3 + (149*(2 - 2*z + z^2))/(96*Nc) - (65*Nc*(2 - 2*z + z^2))/24 + (53*Nc^3*(2 - 2*z + z^2))/32)*G[1, 0, 1, 1, 0, z] + ((43*(2 - 2*z + z^2))/(32*Nc^3) - (455*(2 - 2*z + z^2))/(96*Nc) + (647*Nc*(2 - 2*z + z^2))/96 - (107*Nc^3*(2 - 2*z + z^2))/32)*G[1, 0, 1, 1, 1, z] + ((-9*(2 - 2*z + z^2))/(32*Nc^3) + (73*(2 - 2*z + z^2))/(48*Nc) - (105*Nc*(2 - 2*z + z^2))/32 + (49*Nc^3*(2 - 2*z + z^2))/24)*G[1, 1, 0, 0, 0, z] + ((-2 + 2*z - z^2)/(16*Nc^3) - (7*(2 - 2*z + z^2))/(96*Nc) - (13*Nc*(2 - 2*z + z^2))/48 + (13*Nc^3*(2 - 2*z + z^2))/32)*G[1, 1, 0, 0, 1, z] + ((-9*(2 - 2*z + z^2))/(32*Nc^3) + (21*(2 - 2*z + z^2))/(16*Nc) - (93*Nc*(2 - 2*z + z^2))/32 + (15*Nc^3*(2 - 2*z + z^2))/8)*G[1, 1, 0, 1, 0, z] + ((5*(2 - 2*z + z^2))/(8*Nc^3) - (383*(2 - 2*z + z^2))/(96*Nc) + (205*Nc*(2 - 2*z + z^2))/24 - (497*Nc^3*(2 - 2*z + z^2))/96)*G[1, 1, 0, 1, 1, z] + ((-5*(2 - 2*z + z^2))/(16*Nc^3) + (17*(2 - 2*z + z^2))/(16*Nc) - (133*Nc*(2 - 2*z + z^2))/48 + (97*Nc^3*(2 - 2*z + z^2))/48)*G[1, 1, 1, 0, 0, z] + ((5*(2 - 2*z + z^2))/(16*Nc^3) - (131*(2 - 2*z + z^2))/(32*Nc) + (175*Nc*(2 - 2*z + z^2))/16 - (229*Nc^3*(2 - 2*z + z^2))/32)*G[1, 1, 1, 0, 1, z] + ((-75*(2 - 2*z + z^2))/(16*Nc) + (44*Nc*(2 - 2*z + z^2))/3 - (479*Nc^3*(2 - 2*z + z^2))/48)*G[1, 1, 1, 1, 0, z] + ((-16*(2 - 2*z + z^2))/(3*Nc^3) + (557*(2 - 2*z + z^2))/(16*Nc) - (415*Nc*(2 - 2*z + z^2))/6 + (635*Nc^3*(2 - 2*z + z^2))/16)*G[1, 1, 1, 1, 1, z] + (nf*(-77301*Pi^4*(2 - 2*z + z^2) + 60*Pi^2*(45221 - 84272*z + 42256*z^2) + 20*(-3609251 + z*(6335144 - 96984*Zeta[3]) - 45900*Zeta[3] + z^2*(-2618386 + 91908*Zeta[3]))))/(7464960*Nc^2) + (nf*(57381*Pi^4*(2 - 2*z + z^2) - 20*Pi^2*(139847 - 288266*z + 127855*z^2 + 324*z^4) - 40*(142088 + z*(90310 - 369036*Zeta[3]) + 219510*Zeta[3] + z^2*(7127 + 156546*Zeta[3]))))/2488320 + (Nc^2*nf*(-47421*Pi^4*(2 - 2*z + z^2) + 270*Pi^2*(10514 - 22666*z + 9511*z^2 + 36*z^4) + 10*(4461779 + 1362960*Zeta[3] + 4*z^2*(665287 + 211842*Zeta[3]) - 4*z*(1448321 + 529308*Zeta[3]))))/3732480 + G[1, 0, z]*((nf*(-2707 + 4336*z - 2156*z^2 - 9*z^4 - 339*Pi^2*(2 - 2*z + z^2)))/1728 + (nf*(51 - 57*z + 24*z^2 + 17*Pi^2*(2 - 2*z + z^2)))/(288*Nc^2) + (Nc^2*nf*(2401 - 3994*z + 2012*z^2 + 9*z^4 + 237*Pi^2*(2 - 2*z + z^2)))/1728 + (446 - 20*z^3 - 5*z^4 - 24*Pi^2*(6 - 9*z + 4*z^2) + 432*Zeta[3] + 3*z^2*(157 + 72*Zeta[3]) - 4*z*(223 + 108*Zeta[3]))/(768*Nc^3) + (Nc^3*(-8959 - 396*z^3 - 90*z^4 + Pi^2*(-5382 + 5658*z - 4797*z^2) - 432*Zeta[3] + 2*z*(6311 + 216*Zeta[3]) - z^2*(7973 + 216*Zeta[3])))/6912 + (Nc*(-17726 + 612*z^3 + 81*z^4 + 6*Pi^2*(865 - 772*z + 847*z^2) + z*(39092 - 6192*Zeta[3]) + 6192*Zeta[3] + z^2*(-16075 + 3096*Zeta[3])))/6912 + (Pi^2*(496 - 990*z + 193*z^2) + 3*(2519 - 4*z^3 + 6*z^4 + z^2*(2201 - 536*Zeta[3]) - 1072*Zeta[3] + 2*z*(-2427 + 536*Zeta[3])))/(2304*Nc)) + G[0, 0, z]*((nf*(108 + 76*z - 171*z^2))/(576*Nc^2) + (z*(-378 + Pi^2*(58 - 87*z) + 399*z + 20*z^2 + 5*z^3))/(768*Nc^3) + (nf*(-232 - 842*z + 763*z^2 + 3*z^4 - 135*Pi^2*(2 - 2*z + z^2)))/576 + (Nc^2*nf*(124 + 766*z - 592*z^2 - 3*z^4 + 135*Pi^2*(2 - 2*z + z^2)))/576 + (Nc*(3040 - 204*z^3 - 27*z^4 + Pi^2*(1572 + 4122*z - 3147*z^2) + z^2*(2075 - 2136*Zeta[3]) - 4272*Zeta[3] + 2*z*(-6239 + 2136*Zeta[3])))/2304 + (Pi^2*(990 - 3030*z + 2527*z^2) + 2*(6*z^3 - 9*z^4 + z*(8815 - 360*Zeta[3]) + 36*(-47 + 10*Zeta[3]) + 6*z^2*(-689 + 30*Zeta[3])))/(2304*Nc) + (Nc^3*(Pi^2*(-2562 - 1266*z + 881*z^2) + 2*(66*z^3 + 15*z^4 + 4*(43 + 444*Zeta[3]) + z^2*(2498 + 888*Zeta[3]) - z*(2009 + 1776*Zeta[3]))))/2304) + G[0, 1, z]*((nf*(36 - 172*z + 195*z^2))/(576*Nc^2) - (z*(-216 + Pi^2*(58 - 63*z) + 237*z + 20*z^2 + 5*z^3))/(768*Nc^3) + (nf*(-232 + 3454*z - 3137*z^2 - 9*z^4 - 219*Pi^2*(2 - 2*z + z^2)))/1728 + (Nc^2*nf*(124 - 2938*z + 2552*z^2 + 9*z^4 + 219*Pi^2*(2 - 2*z + z^2)))/1728 + (Nc*(612*z^3 + 81*z^4 + Pi^2*(3600 - 3762*z + 3873*z^2) + 32*(170 + 693*Zeta[3]) + 7*z^2*(-1165 + 1584*Zeta[3]) - 4*z*(-8027 + 5544*Zeta[3])))/6912 + (Pi^2*(450 - 566*z + 311*z^2) + 2*(-6*z^3 + 9*z^4 + z^2*(4272 - 444*Zeta[3]) - 12*(47 + 74*Zeta[3]) + z*(-7231 + 888*Zeta[3])))/(2304*Nc) + (Nc^3*(Pi^2*(-4950 + 5982*z - 5373*z^2) - 2*(1028 + 198*z^3 + 45*z^4 + 8424*Zeta[3] - 13*z*(359 + 648*Zeta[3]) + z^2*(7672 + 4212*Zeta[3]))))/6912) + ((Nc^2*nf*(-1862 + 4346*z - 1135*z^2 + 621*Pi^2*(2 - 2*z + z^2)))/10368 + (nf*(123*Pi^2*(2 - 2*z + z^2) - 2*(6161 - 9320*z + 3988*z^2)))/(20736*Nc^2) + (nf*(-1365*Pi^2*(2 - 2*z + z^2) + 2*(8023 - 13666*z + 5123*z^2)))/20736 + (-((-1 + z)*z)/(64*Nc^3) + (nf*(-16 + 16*z - 5*z^2))/144 + (Nc^2*nf*(16 - 16*z + 5*z^2))/144 + (Nc^3*(-274 + 292*z - 134*z^2 - 127*Pi^2*(2 - 2*z + z^2)))/576 + (52 - 64*z + 28*z^2 - 11*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (Nc*(392 - 410*z + 202*z^2 + 287*Pi^2*(2 - 2*z + z^2)))/1152)*G[0, z] + ((nf*(-547 + 790*z - 321*z^2))/576 + (nf*(403 - 538*z + 239*z^2))/(864*Nc^2) + (Nc^2*nf*(835 - 1294*z + 485*z^2))/1728 + (Nc^3*(-4201 + 4930*z - 2357*z^2 - 1041*Pi^2*(2 - 2*z + z^2)))/3456 + (-525 + 768*z - 325*z^2 + 8*Pi^2*(2 - 2*z + z^2))/(384*Nc^3) + ((nf^2*(-2 + 2*z - z^2))/54 + (4930 - 7684*z + 2957*z^2 - 297*Pi^2*(2 - 2*z + z^2))/1728)/Nc + Nc*((nf^2*(2 - 2*z + z^2))/54 + (-934 + 3526*z - 632*z^2 + 1563*Pi^2*(2 - 2*z + z^2))/3456))*G[1, z] + ((z*(-2 + 3*z))/(64*Nc^3) + (-10 + 26*z - 21*z^2)/(64*Nc) + (Nc^2*nf*(-2 + 2*z - z^2))/16 + (nf*(2 - 2*z + z^2))/16 + (Nc^3*(50 + 10*z + 3*z^2))/192 + (Nc*(-20 - 82*z + 51*z^2))/192)*G[0, 0, z] + (-(z*(-2 + 3*z))/(64*Nc^3) - (Nc*z*(-102 + 115*z))/192 + (Nc^2*nf*(-2 + 2*z - z^2))/48 + (nf*(2 - 2*z + z^2))/48 + (-10 - 38*z + 51*z^2)/(192*Nc) + (Nc^3*(10 - 70*z + 73*z^2))/192)*G[0, 1, z] + ((Nc*(-27 + 54*z - 35*z^2))/96 + (Nc^2*nf*(-2 + 2*z - z^2))/48 + (nf*(2 - 2*z + z^2))/48 + (8 - 26*z + 15*z^2)/(192*Nc) + (Nc^3*(46 - 82*z + 55*z^2))/192)*G[1, 0, z] + ((-1817 + 2762*z - 1117*z^2)/(576*Nc) + (67*nf*(2 - 2*z + z^2))/144 - (5*nf*(2 - 2*z + z^2))/(36*Nc^2) - (47*Nc^2*nf*(2 - 2*z + z^2))/144 + (25 - 34*z + 15*z^2)/(24*Nc^3) + (Nc^3*(247 + 374*z + 89*z^2))/576 + (Nc*(485 - 1160*z + 334*z^2))/288)*G[1, 1, z] + ((3*(2 - 2*z + z^2))/(32*Nc) - (17*Nc*(2 - 2*z + z^2))/32 + (7*Nc^3*(2 - 2*z + z^2))/16)*G[0, 0, 0, z] + ((2 - 2*z + z^2)/(32*Nc) - (11*Nc*(2 - 2*z + z^2))/48 + (19*Nc^3*(2 - 2*z + z^2))/96)*G[0, 0, 1, z] + ((3*(2 - 2*z + z^2))/(32*Nc) - (5*Nc*(2 - 2*z + z^2))/12 + (31*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 0, z] + ((Nc^3*(-2 + 2*z - z^2))/32 - (5*(2 - 2*z + z^2))/(96*Nc) + (Nc*(2 - 2*z + z^2))/12)*G[0, 1, 1, z] + ((-2 + 2*z - z^2)/(32*Nc^3) + (5*(2 - 2*z + z^2))/(32*Nc) - (37*Nc*(2 - 2*z + z^2))/96 + (25*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 0, z] + ((2 - 2*z + z^2)/(32*Nc^3) - (11*(2 - 2*z + z^2))/(96*Nc) + (5*Nc*(2 - 2*z + z^2))/96 + (Nc^3*(2 - 2*z + z^2))/32)*G[1, 0, 1, z] + ((-7*(2 - 2*z + z^2))/(96*Nc) + (Nc*(2 - 2*z + z^2))/6 - (3*Nc^3*(2 - 2*z + z^2))/32)*G[1, 1, 0, z] + ((-2 + 2*z - z^2)/(3*Nc^3) + (29*(2 - 2*z + z^2))/(16*Nc) - (79*Nc*(2 - 2*z + z^2))/24 + (29*Nc^3*(2 - 2*z + z^2))/16)*G[1, 1, 1, z] + (2473 + Pi^2*(-67 + 102*z - 53*z^2) - 272*Zeta[3] - 8*z^2*(-205 + 17*Zeta[3]) + 4*z*(-973 + 68*Zeta[3]))/(1536*Nc^3) + (Nc^3*(29659 - 108*Pi^2*(29 + 60*z + 16*z^2) + 59616*Zeta[3] + 4*z^2*(4589 + 7452*Zeta[3]) - 4*z*(13213 + 14904*Zeta[3])))/41472 + Nc*((nf^2*(-79 + 106*z - 47*z^2))/1296 + (4481 + Pi^2*(-2824 + 8206*z - 2159*z^2) - 32400*Zeta[3] + 8*z*(-883 + 4050*Zeta[3]) - 2*z^2*(-889 + 8100*Zeta[3]))/13824) + ((nf^2*(79 - 106*z + 47*z^2))/1296 + (-109873 + 3*Pi^2*(4471 - 6964*z + 3212*z^2) + 44928*Zeta[3] - 8*z*(-22391 + 5616*Zeta[3]) + z^2*(-67970 + 22464*Zeta[3]))/41472)/Nc)/ep^2 + G[0, z]*(-(z*(Pi^2*(151 - 164*z) + 5*z^2 - 4*(47 + 60*Zeta[3]) + 3*z*(71 + 96*Zeta[3])))/(768*Nc^3) + (nf*(z*(412 + 34*Pi^2 - 288*Zeta[3]) + 6*(-79 + 48*Zeta[3]) + z^2*(-139 - 51*Pi^2 + 144*Zeta[3])))/(576*Nc^2) + (Nc^2*nf*(27*z^3 - 18*Pi^2*(120 - 197*z + 108*z^2) + 5*z*(2413 + 216*Zeta[3]) - 2*(5389 + 540*Zeta[3]) - z^2*(6409 + 540*Zeta[3])))/5184 + (nf*(15044 - 27*z^3 + 9*Pi^2*(240 - 428*z + 267*z^2) + z^2*(7660 - 756*Zeta[3]) - 1512*Zeta[3] + z*(-15773 + 1512*Zeta[3])))/5184 + (-241*Pi^4*(2 - 2*z + z^2) - 8*Pi^2*(429 - 1906*z + 1109*z^2) + 4*(3840 + 18*z^3 - 600*Zeta[3] - z*(1405 + 1992*Zeta[3]) + z^2*(-1349 + 3444*Zeta[3])))/(9216*Nc) + (Nc^3*(16617*Pi^4*(2 - 2*z + z^2) + 180*Pi^2*(2195 - 1288*z + 911*z^2) - 10*(-97568 + 270*z^3 + z*(97775 - 9720*Zeta[3]) + 48600*Zeta[3] - z^2*(47581 + 16524*Zeta[3]))))/207360 + (Nc*(-22389*Pi^4*(2 - 2*z + z^2) - 180*Pi^2*(3532 + 783*z + 96*z^2) + 20*(243*z^3 + 64*z*(1646 + 27*Zeta[3]) + 16*(-8258 + 3375*Zeta[3]) - z^2*(29689 + 39744*Zeta[3]))))/414720) + G[1, 1, z]*((nf*(19098 - 31950*z + 12467*z^2 + 9*z^4 - 1201*Pi^2*(2 - 2*z + z^2)))/1728 + (nf*(-49747 + 72940*z - 30797*z^2 + 582*Pi^2*(2 - 2*z + z^2)))/(5184*Nc^2) + (Nc^2*nf*(-7547 + 22910*z - 6604*z^2 - 27*z^4 + 3021*Pi^2*(2 - 2*z + z^2)))/5184 + (17523 + 20*z^3 + 5*z^4 - 10*Pi^2*(62 - 86*z + 37*z^2) - 2656*Zeta[3] - 8*z^2*(-1355 + 166*Zeta[3]) + 4*z*(-6655 + 664*Zeta[3]))/(768*Nc^3) + (Nc^3*(75557 + 396*z^3 + 90*z^4 - Pi^2*(8389 + 5414*z + 3095*z^2) + 152928*Zeta[3] + z^2*(42239 + 76464*Zeta[3]) - 2*z*(64261 + 76464*Zeta[3])))/6912 + Nc*((nf^2*(-79 + 106*z - 47*z^2))/81 + (-153745 - 1836*z^3 - 243*z^4 - 6*Pi^2*(8663 - 22316*z + 6283*z^2) - 814752*Zeta[3] - 4*z^2*(16625 + 101844*Zeta[3]) + 4*z*(42439 + 203688*Zeta[3]))/20736) + ((nf^2*(79 - 106*z + 47*z^2))/81 + (-546047 + 108*z^3 - 162*z^4 + 3*Pi^2*(31295 - 46958*z + 18991*z^2) + z*(934550 - 427680*Zeta[3]) + 427680*Zeta[3] + z^2*(-352897 + 213840*Zeta[3]))/20736)/Nc) + ((-(nf*z*(-2 + 3*z))/(48*Nc^2) + (z*(-13 + 14*z))/(64*Nc^3) + (Nc^2*nf*(-8 + 13*z - 7*z^2))/24 + (nf*(16 - 28*z + 17*z^2))/48 + (Nc*(-408 - 354*z + 104*z^2 - 265*Pi^2*(2 - 2*z + z^2)))/384 + (-156 + 710*z - 400*z^2 + 33*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (Nc^3*(282 - 139*z + 106*z^2 + 116*Pi^2*(2 - 2*z + z^2)))/192)*G[0, 0, z] + ((nf*z*(-2 + 3*z))/(48*Nc^2) - (z*(-9 + 10*z))/(64*Nc^3) + (nf*(16 + 20*z - 31*z^2))/144 + (Nc^2*nf*(-8 - 7*z + 11*z^2))/72 + (Nc*(-184 + 1363*z - 560*z^2 - 184*Pi^2*(2 - 2*z + z^2)))/576 + (-52 - 462*z + 296*z^2 + 15*Pi^2*(2 - 2*z + z^2))/(384*Nc) + (Nc^3*(524 - 1502*z + 412*z^2 + 323*Pi^2*(2 - 2*z + z^2)))/1152)*G[0, 1, z] + ((nf*(-2 + 20*z - 13*z^2))/144 + (Nc^2*nf*(2 - 20*z + 13*z^2))/144 + (Nc*(-922 + 1363*z - 533*z^2 - 241*Pi^2*(2 - 2*z + z^2)))/576 + (3*(-1 + z)*z - Pi^2*(2 - 2*z + z^2))/(64*Nc^3) + (55*Pi^2*(2 - 2*z + z^2) + 4*(59 - 105*z + 42*z^2))/(384*Nc) + (Nc^3*(335*Pi^2*(2 - 2*z + z^2) + 4*(284 - 353*z + 127*z^2)))/1152)*G[1, 0, z] + ((nf*(-403 + 538*z - 239*z^2))/(216*Nc^2) + (Nc^2*nf*(-241 + 394*z - 150*z^2))/144 + (nf*(1529 - 2258*z + 928*z^2))/432 + (2055 - 2964*z + 1237*z^2 - 30*Pi^2*(2 - 2*z + z^2))/(384*Nc^3) + (Nc^3*(6943 - 8590*z + 4181*z^2 + 1440*Pi^2*(2 - 2*z + z^2)))/1728 + Nc*((-2*nf^2*(2 - 2*z + z^2))/27 + (1117 - 3952*z + 511*z^2 - 1604*Pi^2*(2 - 2*z + z^2))/1152) + ((2*nf^2*(2 - 2*z + z^2))/27 + (1101*Pi^2*(2 - 2*z + z^2) - 2*(8933 - 13928*z + 5257*z^2))/1728)/Nc)*G[1, 1, z] + ((-3*z*(-2 + 3*z))/(64*Nc^3) + (Nc*(28 + 86*z - 61*z^2))/64 + (Nc^3*(-87 - 6*z - z^2))/96 - (3*nf*(2 - 2*z + z^2))/16 + (3*Nc^2*nf*(2 - 2*z + z^2))/16 + (45 - 132*z + 106*z^2)/(96*Nc))*G[0, 0, 0, z] + (-(z*(-2 + 3*z))/(64*Nc^3) + (Nc^3*(-19 + 9*z - 20*z^2))/96 + (nf*(-2 + 2*z - z^2))/16 + (Nc^2*nf*(2 - 2*z + z^2))/16 + (15 - 20*z + 14*z^2)/(96*Nc) + (Nc*(8 + 16*z + 21*z^2))/192)*G[0, 0, 1, z] + ((-3*z*(-2 + 3*z))/(64*Nc^3) + (Nc*(40 + 236*z - 167*z^2))/192 - (7*nf*(2 - 2*z + z^2))/48 + (7*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc^3*(-130 - 24*z + 11*z^2))/192 + (90 - 230*z + 183*z^2)/(192*Nc))*G[0, 1, 0, z] + ((7*z*(-2 + 3*z))/(64*Nc^3) + (-50 + 374*z - 375*z^2)/(192*Nc) + (Nc^3*(30 + 90*z - 91*z^2))/64 + (Nc^2*nf*(-2 + 2*z - z^2))/16 + (nf*(2 - 2*z + z^2))/16 + (Nc*(-40 - 602*z + 585*z^2))/192)*G[0, 1, 1, z] + ((Nc^3*(-30 - 20*z - 39*z^2))/192 + (-13 + 16*z - 6*z^2)/(64*Nc^3) - (7*nf*(2 - 2*z + z^2))/48 + (nf*(2 - 2*z + z^2))/(24*Nc^2) + (5*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc*(-11 + 86*z + 28*z^2))/192 + (80 - 114*z + 29*z^2)/(192*Nc))*G[1, 0, 0, z] + ((Nc^3*(-136 + 312*z - 163*z^2))/192 + (-112 + 218*z - 89*z^2)/(192*Nc) + (nf*(-2 + 2*z - z^2))/(24*Nc^2) + (Nc^2*nf*(-2 + 2*z - z^2))/48 + (nf*(2 - 2*z + z^2))/16 + (13 - 16*z + 6*z^2)/(64*Nc^3) + (Nc*(209 - 482*z + 234*z^2))/192)*G[1, 0, 1, z] + ((-214 + 358*z - 165*z^2)/(192*Nc) + (Nc^3*(-110 + 362*z - 163*z^2))/192 + (5*nf*(2 - 2*z + z^2))/48 - (5*Nc^2*nf*(2 - 2*z + z^2))/48 + (Nc*(81 - 180*z + 82*z^2))/48)*G[1, 1, 0, z] + ((Nc*(-1007 + 2492*z - 772*z^2))/144 + (Nc^3*(-323 - 622*z - 37*z^2))/192 + (-25 + 34*z - 15*z^2)/(6*Nc^3) - (17*nf*(2 - 2*z + z^2))/9 + (5*nf*(2 - 2*z + z^2))/(9*Nc^2) + (4*Nc^2*nf*(2 - 2*z + z^2))/3 + (7397 - 11366*z + 4639*z^2)/(576*Nc))*G[1, 1, 1, z] + ((-9*(2 - 2*z + z^2))/(32*Nc) + (45*Nc*(2 - 2*z + z^2))/32 - (9*Nc^3*(2 - 2*z + z^2))/8)*G[0, 0, 0, 0, z] + ((-3*(2 - 2*z + z^2))/(32*Nc) + (5*Nc*(2 - 2*z + z^2))/8 - (17*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 0, 1, z] + ((-9*(2 - 2*z + z^2))/(32*Nc) + (17*Nc*(2 - 2*z + z^2))/16 - (25*Nc^3*(2 - 2*z + z^2))/32)*G[0, 0, 1, 0, z] + ((Nc^3*(-2 + 2*z - z^2))/96 + (5*(2 - 2*z + z^2))/(32*Nc) - (7*Nc*(2 - 2*z + z^2))/48)*G[0, 0, 1, 1, z] + ((-3*(2 - 2*z + z^2))/(32*Nc) + (9*Nc*(2 - 2*z + z^2))/16 - (15*Nc^3*(2 - 2*z + z^2))/32)*G[0, 1, 0, 0, z] + ((-9*(2 - 2*z + z^2))/(32*Nc) + (25*Nc*(2 - 2*z + z^2))/24 - (73*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 0, 1, z] + ((-9*(2 - 2*z + z^2))/(32*Nc) + (49*Nc*(2 - 2*z + z^2))/48 - (71*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 1, 0, z] + ((47*(2 - 2*z + z^2))/(96*Nc) - (31*Nc*(2 - 2*z + z^2))/24 + (77*Nc^3*(2 - 2*z + z^2))/96)*G[0, 1, 1, 1, z] + ((-1 + z - z^2/2)/Nc + (3*(2 - 2*z + z^2))/(32*Nc^3) + (37*Nc*(2 - 2*z + z^2))/32 - (3*Nc^3*(2 - 2*z + z^2))/4)*G[1, 0, 0, 0, z] + ((-2 + 2*z - z^2)/(12*Nc) + (2 - 2*z + z^2)/(32*Nc^3) + (31*Nc*(2 - 2*z + z^2))/96 - (13*Nc^3*(2 - 2*z + z^2))/48)*G[1, 0, 0, 1, z] + ((3*(2 - 2*z + z^2))/(32*Nc^3) - (43*(2 - 2*z + z^2))/(96*Nc) + (89*Nc*(2 - 2*z + z^2))/96 - (55*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 1, 0, z] + ((-7*(2 - 2*z + z^2))/(32*Nc^3) + (83*(2 - 2*z + z^2))/(96*Nc) - (103*Nc*(2 - 2*z + z^2))/96 + (41*Nc^3*(2 - 2*z + z^2))/96)*G[1, 0, 1, 1, z] + ((3*(2 - 2*z + z^2))/(32*Nc^3) - (13*(2 - 2*z + z^2))/(32*Nc) + (29*Nc*(2 - 2*z + z^2))/32 - (19*Nc^3*(2 - 2*z + z^2))/32)*G[1, 1, 0, 0, z] + ((-3*(2 - 2*z + z^2))/(32*Nc^3) + (17*(2 - 2*z + z^2))/(24*Nc) - (143*Nc*(2 - 2*z + z^2))/96 + (7*Nc^3*(2 - 2*z + z^2))/8)*G[1, 1, 0, 1, z] + ((35*(2 - 2*z + z^2))/(48*Nc) - (13*Nc*(2 - 2*z + z^2))/6 + (23*Nc^3*(2 - 2*z + z^2))/16)*G[1, 1, 1, 0, z] + ((4*(2 - 2*z + z^2))/(3*Nc^3) - (185*(2 - 2*z + z^2))/(24*Nc) + (173*Nc*(2 - 2*z + z^2))/12 - (193*Nc^3*(2 - 2*z + z^2))/24)*G[1, 1, 1, 1, z] + (Nc^2*nf*(9*Pi^2*(903 - 1280*z + 534*z^2) - 12*z*(2137 + 2136*Zeta[3]) + 4*z^2*(3869 + 3204*Zeta[3]) + 3*(9175 + 8544*Zeta[3])))/20736 + (697*Pi^4*(2 - 2*z + z^2) - 30*Pi^2*(2102 - 3554*z + 1729*z^2) - 90*(z*(33564 - 5584*Zeta[3]) + 8*z^2*(-1735 + 339*Zeta[3]) + 5*(-4167 + 776*Zeta[3])))/(276480*Nc^3) + (nf*(3*Pi^2*(3247 - 4642*z + 2363*z^2) - 2*(153569 + 6696*Zeta[3] + 4*z^2*(26668 + 837*Zeta[3]) - 4*z*(63887 + 1674*Zeta[3]))))/(124416*Nc^2) + (Nc^3*(-19566*Pi^4*(2 - 2*z + z^2) - 45*Pi^2*(8048 - 6334*z + 3871*z^2) - 5*(79505 + 60624*Zeta[3] + 14*z^2*(2977 + 576*Zeta[3]) + 40*z*(421 + 2016*Zeta[3]))))/414720 + (nf*(Pi^2*(-58503 + 83046*z - 35925*z^2) - 4*(-35497 + z*(89308 - 35100*Zeta[3]) + 35100*Zeta[3] + 2*z^2*(-15061 + 8775*Zeta[3]))))/124416 + G[0, z]*((nf*(-6 + 4*z - z^2))/(96*Nc^2) + (z*(-10*(-1 + z) + Pi^2*(-2 + 3*z)))/(128*Nc^3) + (nf*(135*Pi^2*(2 - 2*z + z^2) + 4*(58 - 58*z + 53*z^2)))/1728 + (Nc^2*nf*(-135*Pi^2*(2 - 2*z + z^2) - 2*(62 - 80*z + 97*z^2)))/1728 + (Nc^3*(616 + 3*Pi^2*(766 + 62*z + 135*z^2) - 4032*Zeta[3] + 28*z*(23 + 144*Zeta[3]) - 4*z^2*(43 + 504*Zeta[3])))/6912 + (Nc*(3*Pi^2*(-218 - 430*z + 243*z^2) + z*(758 - 2376*Zeta[3]) + 8*(-250 + 297*Zeta[3]) + 2*z^2*(151 + 594*Zeta[3])))/3456 + (Pi^2*(-110 + 278*z - 225*z^2) + 4*(94 + z^2*(3 - 10*Zeta[3]) - 20*Zeta[3] + 5*z*(-15 + 4*Zeta[3])))/(768*Nc)) + G[1, z]*((Nc^2*nf*(-1737*Pi^2*(2 - 2*z + z^2) + 4*(845 - 2654*z + 613*z^2)))/10368 + (nf*(-159*Pi^2*(2 - 2*z + z^2) + 4*(3094 - 4579*z + 1940*z^2)))/(5184*Nc^2) + (nf*(2055*Pi^2*(2 - 2*z + z^2) - 4*(7033 - 11812*z + 4493*z^2)))/10368 + (-4679 + 2*Pi^2*(80 - 110*z + 47*z^2) + z*(7214 - 688*Zeta[3]) + 688*Zeta[3] + z^2*(-2977 + 344*Zeta[3]))/(768*Nc^3) + ((nf^2*(-79 + 106*z - 47*z^2))/324 + (156620 - 3*Pi^2*(7973 - 11834*z + 4729*z^2) + z^2*(98194 - 49896*Zeta[3]) - 99792*Zeta[3] + 16*z*(-16343 + 6237*Zeta[3]))/20736)/Nc + (Nc^3*(9*Pi^2*(704 + 502*z + 443*z^2) - 2*(27967 + 50760*Zeta[3] - 10*z*(4765 + 5076*Zeta[3]) + 2*z^2*(7513 + 12690*Zeta[3]))))/20736 + Nc*((nf^2*(79 - 106*z + 47*z^2))/324 + (8549 + Pi^2*(4421 - 11360*z + 2554*z^2) + 60912*Zeta[3] + z^2*(4079 + 30456*Zeta[3]) - 2*z*(4765 + 30456*Zeta[3]))/6912)) + Nc*((nf^2*(-806 + 1220*z - 522*z^2 + 9*Pi^2*(2 - 2*z + z^2)))/2592 + (72387*Pi^4*(2 - 2*z + z^2) - 15*Pi^2*(18259 - 103120*z + 32990*z^2) + 5*(190765 - 595944*Zeta[3] - 32*z^2*(575 + 16389*Zeta[3]) + 4*z*(11243 + 376920*Zeta[3])))/1244160) + ((nf^2*(806 - 1220*z + 522*z^2 - 9*Pi^2*(2 - 2*z + z^2)))/2592 + (-33651*Pi^4*(2 - 2*z + z^2) + 30*Pi^2*(109609 - 192112*z + 83390*z^2) + 10*(-1639885 + 1092096*Zeta[3] - 8*z*(-340529 + 214758*Zeta[3]) + z^2*(-980846 + 768312*Zeta[3])))/2488320)/Nc)/ep + G[1, z]*((nf*(320152 - 3*Pi^2*(3739 - 4846*z + 2105*z^2) + z^2*(209402 - 4968*Zeta[3]) - 9936*Zeta[3] + z*(-509314 + 9936*Zeta[3])))/(31104*Nc^2) + (nf*(-322730 + 324*z^3 + 3*Pi^2*(30749 - 42818*z + 17407*z^2) + 318384*Zeta[3] - 8*z*(-83089 + 39798*Zeta[3]) + 2*z^2*(-114881 + 79596*Zeta[3])))/62208 + (-229*Pi^4*(2 - 2*z + z^2) + 15*Pi^2*(3739 - 5680*z + 2333*z^2) + 90*(5*z^3 + z*(30529 - 5824*Zeta[3]) + 8*(-2406 + 539*Zeta[3]) + z^2*(-12437 + 2568*Zeta[3])))/(69120*Nc^3) + (Nc^2*nf*(-3*Pi^2*(7757 - 11042*z + 4399*z^2) - 2*(54*z^3 - 18*z*(3277 + 2764*Zeta[3]) + 9*(5881 + 5528*Zeta[3]) + z^2*(31507 + 24876*Zeta[3]))))/20736 + (Nc^3*(35529*Pi^4*(2 - 2*z + z^2) + 30*Pi^2*(38449 - 43270*z + 21455*z^2) + 10*(85789 + 540*z^3 + 168768*Zeta[3] + z^2*(91615 + 47448*Zeta[3]) + 2*z*(10039 + 54504*Zeta[3]))))/414720 + Nc*((nf^2*(806 - 1220*z + 522*z^2 - 9*Pi^2*(2 - 2*z + z^2)))/648 + (-98109*Pi^4*(2 - 2*z + z^2) + 60*Pi^2*(22048 - 61927*z + 17312*z^2) - 20*(-506546 + 729*z^3 - 519480*Zeta[3] - z^2*(239143 + 428868*Zeta[3]) + z*(815777 + 1409832*Zeta[3])))/1244160) + ((nf^2*(-806 + 1220*z - 522*z^2 + 9*Pi^2*(2 - 2*z + z^2)))/648 + (-2178*Pi^4*(2 - 2*z + z^2) - 30*Pi^2*(96547 - 152392*z + 59993*z^2) - 5*(-1847717 + 972*z^3 + z*(3374378 - 3436128*Zeta[3]) + 2243808*Zeta[3] + z^2*(-1261663 + 1416096*Zeta[3])))/622080)/Nc) + (Pi^4*(5041 - 5698*z - 3873*z^2) - 30*Pi^2*(16213 + 240*z^3 + 60*z^4 - 400*Zeta[3] - 4*z^2*(-3677 + 50*Zeta[3]) + 4*z*(-7479 + 100*Zeta[3])) - 18*(-826375 + 223360*Zeta[3] + 2*z^2*(-275845 + 74100*Zeta[3] - 11232*Zeta[5]) - 16*z*(-84335 + 20305*Zeta[3] - 2808*Zeta[5]) - 44928*Zeta[5]))/(552960*Nc^3) + (Nc^3*(-125928245 + 18*Pi^4*(-5641 + 8134*z + 32851*z^2) - 28959120*Zeta[3] - 135*Pi^2*(72535 + 1584*z^3 + 360*z^4 + 184992*Zeta[3] - 12*z*(12325 + 15416*Zeta[3]) + z^2*(82700 + 92496*Zeta[3])) + 4*z*(38063075 + 8182620*Zeta[3] - 7838208*Zeta[5]) - 8*z^2*(10248335 + 2244105*Zeta[3] - 1959552*Zeta[5]) + 31352832*Zeta[5]))/7464960 + ((nf^2*(66572 - 27*Pi^2*(79 - 106*z + 47*z^2) + z^2*(45148 - 3672*Zeta[3]) - 7344*Zeta[3] + 8*z*(-13357 + 918*Zeta[3])))/46656 + (27*Pi^4*(6689 - 60080*z + 81918*z^2) + 30*Pi^2*(2451781 - 1296*z^3 + 1944*z^4 + z^2*(1847882 - 505872*Zeta[3]) - 1011744*Zeta[3] + 32*z*(-140402 + 31617*Zeta[3])) + 2*(-83611835 + 110342520*Zeta[3] + 17978112*Zeta[5] + 16*z^2*(-3080755 + 4436100*Zeta[3] + 561816*Zeta[5]) - 4*z*(-36643385 + 45059760*Zeta[3] + 4494528*Zeta[5])))/14929920)/Nc + Nc*((nf^2*(27*Pi^2*(79 - 106*z + 47*z^2) + 4*(z*(26714 - 1836*Zeta[3]) + 17*(-979 + 108*Zeta[3]) + z^2*(-11287 + 918*Zeta[3]))))/46656 + (-9*Pi^4*(12626 - 164798*z + 365539*z^2) + 30*Pi^2*(-1361215 + 22032*z^3 + 2916*z^4 + z*(2354032 - 2665872*Zeta[3]) + 2665872*Zeta[3] + 2*z^2*(-353233 + 666468*Zeta[3])) - 2*(-8730955 + 27106920*Zeta[3] + 60248448*Zeta[5] - 32*z*(908395 + 2142585*Zeta[3] + 1882764*Zeta[5]) + 2*z^2*(1390955 + 8506080*Zeta[3] + 15062112*Zeta[5])))/14929920);



sqqbarRVV=((-13*(-1 + z)^3)/96 - (-1 + z)^3/(96*Nc^4) + (-1 + z)^3/(16*Nc^2) + (Nc^2*(-1 + z)^3)/8 - (Nc^4*(-1 + z)^3)/24)/ep^4 - (nf^2*(-152 + 29*Pi^2)*(-1 + z)^3)/648 + ((-49*(-1 + z)^3)/288 - (11*(-1 + z)^3)/(288*Nc^4) + (85*(-1 + z)^3)/(576*Nc^2) + (29*Nc^2*(-1 + z)^3)/576 + (Nc^4*(-1 + z)^3)/96 + (5*nf*(-1 + z)^3)/(288*Nc^3) - (5*nf*(-1 + z)^3)/(72*Nc) + (25*Nc*nf*(-1 + z)^3)/288 - (5*Nc^3*nf*(-1 + z)^3)/144 + ((7*(-1 + z)^3)/16 + (-1 + z)^3/(48*Nc^4) - (-1 + z)^3/(6*Nc^2) - (11*Nc^2*(-1 + z)^3)/24 + (Nc^4*(-1 + z)^3)/6)*G[1, z])/ep^3 + ((Nc*nf*z*(15 - 3*z + 44*z^2))/72 - (nf*z*(72 - 67*z + 80*z^2))/(96*Nc) - (Nc^3*nf*z*(-96 + 177*z + 112*z^2))/864 + (nf*z*(186 - 195*z + 152*z^2))/(432*Nc^3) + (z*(528 - 2760*z + 2300*z^2 + 81*z^3 - 1035*Pi^2*(3 - 3*z + 2*z^2)))/(1728*Nc^2) + (Nc^2*z*(-48 - 1158*z - 1138*z^2 + 27*z^3 - 873*Pi^2*(3 - 3*z + 2*z^2)))/1728 - (z*(116 - 1043*z + 311*z^2 + 27*z^3 - 505*Pi^2*(3 - 3*z + 2*z^2)))/576 - (z*(210 - 795*z + 974*z^2 + 27*z^3 - 237*Pi^2*(3 - 3*z + 2*z^2)))/(1728*Nc^4) + (Nc^4*z*(78 - 6*z + 745*z^2 + 156*Pi^2*(3 - 3*z + 2*z^2)))/1728)*G[0, 0, z] + (-(Nc*nf*z*(63 - 51*z + 44*z^2))/72 + (nf*z*(136 - 131*z + 80*z^2))/(96*Nc) + (Nc^3*nf*z*(96 - 15*z + 112*z^2))/864 - (nf*z*(282 - 291*z + 152*z^2))/(432*Nc^3) + (z*(3841 - 5011*z + 554*z^2 + 27*z^3 + Pi^2*(-225 + 225*z - 142*z^2)))/576 + (Nc^4*z*(2217 - 2694*z - 340*z^2 + 6*Pi^2*(3 - 3*z + 2*z^2)))/1728 + (z*(1494 - 2079*z + 974*z^2 + 27*z^3 + 9*Pi^2*(37 - 37*z + 22*z^2)))/(1728*Nc^4) - (z*(6894 - 9288*z + 2462*z^2 + 81*z^3 + 3*Pi^2*(51 - 51*z + 26*z^2)))/(1728*Nc^2) - (Nc^2*z*(8340 - 10518*z - 166*z^2 + 27*z^3 - 3*Pi^2*(159 - 159*z + 98*z^2)))/1728)*G[0, 1, z] + (-(Nc^3*nf*(-1 + z)*z)/12 + (Nc^4*(-1 + z)*(-394 + 216*Pi^2*(-1 + z)^2 - 1507*z - 61*z^2))/1728 - (Nc*nf*(-1 + z)*(38 - 103*z + 38*z^2))/108 - (nf*(-1 + z)*(38 - 85*z + 38*z^2))/(108*Nc^3) + (nf*(-1 + z)*(76 - 179*z + 76*z^2))/(108*Nc) - (Nc^2*(-1 + z)*(-54 + 68*Pi^2*(-1 + z)^2 - 2288*z - 45*z^2 + 9*z^3))/576 - ((-1 + z)*(954 + 16*Pi^2*(-1 + z)^2 - 3222*z + 663*z^2 + 27*z^3))/(576*Nc^2) + ((-1 + z)*(1118 + 138*Pi^2*(-1 + z)^2 - 2908*z + 1001*z^2 + 27*z^3))/(1728*Nc^4) + ((-1 + z)*(1976 - 102*Pi^2*(-1 + z)^2 - 12115*z + 914*z^2 + 81*z^3))/1728)*G[1, 0, z] + ((2*nf^2*(-1 + z)^3)/27 + (nf*(-1 + z)*(23 - 57*z + 23*z^2))/(36*Nc^3) - (Nc^3*nf*(-1 + z)*(80 - 193*z + 80*z^2))/108 + (Nc^4*(-1 + z)*(1196 + 426*Pi^2*(-1 + z)^2 + 2027*z + 107*z^2))/864 - (nf*(-1 + z)*(218 - 535*z + 218*z^2))/(108*Nc) + (Nc*nf*(-1 + z)*(229 - 557*z + 229*z^2))/108 - ((-1 + z)*(2185 + 60*Pi^2*(-1 + z)^2 - 6893*z + 1987*z^2 + 27*z^3))/(1728*Nc^4) - ((-1 + z)*(2601 - 1892*Pi^2*(-1 + z)^2 - 15419*z + 3021*z^2 + 27*z^3))/576 + Nc^2*(-(nf^2*(-1 + z)^3)/27 + ((-1 + z)*(-779 - 4146*Pi^2*(-1 + z)^2 - 25763*z + 3217*z^2 + 27*z^3))/1728) + (-(nf^2*(-1 + z)^3)/27 + ((-1 + z)*(8375 - 2322*Pi^2*(-1 + z)^2 - 31441*z + 7619*z^2 + 81*z^3))/1728)/Nc^2)*G[1, 1, z] + ((31*nf*(-1 + z)^3)/(432*Nc^3) - (43*nf*(-1 + z)^3)/(216*Nc) + (79*Nc*nf*(-1 + z)^3)/432 - (Nc^3*nf*(-1 + z)^3)/18 + (nf^2*(-1 + z)^3)/54 + (Nc^4*(-35 - 51*z + 111*z^2 - 25*z^3 + 4*Pi^2*(-9 + 33*z - 33*z^2 + 13*z^3)))/1152 + (511 - 1659*z + 1641*z^2 - 493*z^3 + 3*Pi^2*(-45 + 147*z - 147*z^2 + 53*z^3))/(3456*Nc^4) + (1474 - 5988*z + 6258*z^2 - 1744*z^3 + 3*Pi^2*(-245 + 843*z - 843*z^2 + 317*z^3))/3456 + Nc^2*(-(nf^2*(-1 + z)^3)/108 + (-54 + 399*z - 468*z^2 + 123*z^3 - 7*Pi^2*(-11 + 39*z - 39*z^2 + 15*z^3))/576) + (-(nf^2*(-1 + z)^3)/108 + (-778 + 2703*z - 2712*z^2 + 787*z^3 - 6*Pi^2*(-43 + 144*z - 144*z^2 + 53*z^3))/1728)/Nc^2 + ((3*(-1 + z)*z)/8 + ((-1 + z)*z)/(24*Nc^4) - (5*(-1 + z)*z)/(24*Nc^2) - (7*Nc^2*(-1 + z)*z)/24 + (Nc^4*(-1 + z)*z)/12)*G[0, z] + ((-5*nf*(-1 + z)^3)/(144*Nc^3) + (13*nf*(-1 + z)^3)/(72*Nc) - (37*Nc*nf*(-1 + z)^3)/144 + (Nc^3*nf*(-1 + z)^3)/9 - (Nc^4*(-1 + z)*(1 + z^2))/24 + ((-1 + z)*(4 - 11*z + 4*z^2))/8 + ((-1 + z)*(11 - 28*z + 11*z^2))/(144*Nc^4) - ((-1 + z)*(37 - 94*z + 37*z^2))/(96*Nc^2) - (Nc^2*(-1 + z)*(43 - 170*z + 43*z^2))/288)*G[1, z] + ((-3*z*(3 - 3*z + 2*z^2))/16 - (z*(3 - 3*z + 2*z^2))/(48*Nc^4) + (5*z*(3 - 3*z + 2*z^2))/(48*Nc^2) + (7*Nc^2*z*(3 - 3*z + 2*z^2))/48 - (Nc^4*z*(3 - 3*z + 2*z^2))/24)*G[0, 0, z] + ((3*z*(3 - 3*z + 2*z^2))/16 + (z*(3 - 3*z + 2*z^2))/(48*Nc^4) - (5*z*(3 - 3*z + 2*z^2))/(48*Nc^2) - (7*Nc^2*z*(3 - 3*z + 2*z^2))/48 + (Nc^4*z*(3 - 3*z + 2*z^2))/24)*G[0, 1, z] + ((5*(-1 + z)^3)/24 + (-1 + z)^3/(24*Nc^4) - (-1 + z)^3/(6*Nc^2) - (Nc^2*(-1 + z)^3)/12)*G[1, 0, z] + ((-5*(-1 + z)^3)/3 - (-1 + z)^3/(12*Nc^4) + (5*(-1 + z)^3)/(8*Nc^2) + (43*Nc^2*(-1 + z)^3)/24 - (2*Nc^4*(-1 + z)^3)/3)*G[1, 1, z])/ep^2 + ((-5*nf*z*(3 - 3*z + 2*z^2))/(36*Nc^3) + (5*nf*z*(3 - 3*z + 2*z^2))/(12*Nc) - (5*Nc*nf*z*(3 - 3*z + 2*z^2))/12 + (5*Nc^3*nf*z*(3 - 3*z + 2*z^2))/36 - (z*(-240 - 84*z + 31*z^2))/288 - (Nc^4*z*(86 - 155*z + 84*z^2))/96 + (z*(258 - 231*z + 143*z^2))/(288*Nc^4) + (Nc^2*z*(132 - 285*z + 155*z^2))/96 - (z*(636 - 537*z + 325*z^2))/(288*Nc^2))*G[0, 0, 0, z] + ((nf*z*(3 - 3*z + 2*z^2))/(36*Nc^3) - (nf*z*(3 - 3*z + 2*z^2))/(12*Nc) + (Nc*nf*z*(3 - 3*z + 2*z^2))/12 - (Nc^3*nf*z*(3 - 3*z + 2*z^2))/36 - (z*(36 - 45*z + 13*z^2))/(288*Nc^4) + (Nc^4*z*(17 - 11*z + 16*z^2))/48 - (Nc^2*z*(122 - 101*z + 115*z^2))/96 - (z*(90 - 81*z + 127*z^2))/(288*Nc^2) + (z*(390 - 363*z + 389*z^2))/288)*G[0, 0, 1, z] + (-(Nc^4*z*(-3 - 14*z + 2*z^2))/32 - (nf*z*(3 - 3*z + 2*z^2))/(24*Nc^3) + (nf*z*(3 - 3*z + 2*z^2))/(8*Nc) - (Nc*nf*z*(3 - 3*z + 2*z^2))/8 + (Nc^3*nf*z*(3 - 3*z + 2*z^2))/24 + (z*(65 - 68*z + 48*z^2))/24 + (z*(105 - 132*z + 82*z^2))/(288*Nc^4) - (z*(178 - 223*z + 140*z^2))/(96*Nc^2) - (Nc^2*z*(378 - 153*z + 220*z^2))/288)*G[0, 1, 0, z] + ((11*nf*z*(3 - 3*z + 2*z^2))/(72*Nc^3) - (11*nf*z*(3 - 3*z + 2*z^2))/(24*Nc) + (11*Nc*nf*z*(3 - 3*z + 2*z^2))/24 - (11*Nc^3*nf*z*(3 - 3*z + 2*z^2))/72 + (Nc^4*z*(-85 - 47*z + 58*z^2))/96 + (Nc^2*z*(1608 - 861*z + 100*z^2))/288 - (z*(435 - 426*z + 212*z^2))/(288*Nc^4) + (z*(1968 - 1995*z + 872*z^2))/(288*Nc^2) - (z*(2886 - 2571*z + 934*z^2))/288)*G[0, 1, 1, z] + (-(nf*(-1 + z)*(31 - 17*z + 4*z^2))/(72*Nc) + (Nc*nf*(-1 + z)*(31 - 17*z + 4*z^2))/36 - (Nc^3*nf*(-1 + z)*(31 - 17*z + 4*z^2))/72 + (Nc^4*(-1 + z)*(94 - 38*z + 13*z^2))/72 + ((-1 + z)*(-160 + 29*z + 47*z^2))/(288*Nc^4) + ((-1 + z)*(196 - 231*z + 127*z^2))/96 - ((-1 + z)*(-134 - 227*z + 235*z^2))/(288*Nc^2) - (Nc^2*(-1 + z)*(938 - 589*z + 245*z^2))/288)*G[1, 0, 0, z] + ((2*nf*(-1 + z)^3)/(9*Nc^3) - (Nc^4*(-1 + z)^2*(-94 + 13*z))/72 + (Nc^3*nf*(-1 + z)*(31 - 17*z + 4*z^2))/72 + (Nc*nf*(-1 + z)*(-23 + z + 4*z^2))/36 - (nf*(-1 + z)*(1 - 47*z + 28*z^2))/(72*Nc) - ((-1 + z)*(-4 - 99*z + 59*z^2))/(96*Nc^4) + ((-1 + z)*(86 - 495*z + 203*z^2))/(96*Nc^2) + (Nc^2*(-1 + z)*(1034 - 1747*z + 359*z^2))/288 - ((-1 + z)*(928 - 2507*z + 739*z^2))/288)*G[1, 0, 1, z] + ((13*nf*(-1 + z)^3)/(36*Nc^3) - (13*nf*(-1 + z)^3)/(18*Nc) + (13*Nc*nf*(-1 + z)^3)/36 + (Nc^4*(-1 + z)*(11 + 16*z + 11*z^2))/48 + (Nc^2*(-1 + z)*(32 - 199*z + 29*z^2))/48 - ((-1 + z)*(127 - 299*z + 136*z^2))/(144*Nc^4) - ((-1 + z)*(418 - 1349*z + 409*z^2))/144 + ((-1 + z)*(416 - 1099*z + 425*z^2))/(144*Nc^2))*G[1, 1, 0, z] + ((-13*nf*(-1 + z)^3)/(18*Nc^3) + (95*nf*(-1 + z)^3)/(36*Nc) - (28*Nc*nf*(-1 + z)^3)/9 + (43*Nc^3*nf*(-1 + z)^3)/36 - (Nc^4*(-1 + z)*(43 + 62*z + 43*z^2))/48 + ((-1 + z)*(199 - 701*z + 199*z^2))/24 + ((-1 + z)*(245 - 604*z + 245*z^2))/(144*Nc^4) - (Nc^2*(-1 + z)*(281 - 2080*z + 281*z^2))/144 - ((-1 + z)*(343 - 972*z + 343*z^2))/(48*Nc^2))*G[1, 1, 1, z] + ((-27*z*(3 - 3*z + 2*z^2))/16 - (z*(3 - 3*z + 2*z^2))/(8*Nc^4) + (13*z*(3 - 3*z + 2*z^2))/(16*Nc^2) + (23*Nc^2*z*(3 - 3*z + 2*z^2))/16 - (7*Nc^4*z*(3 - 3*z + 2*z^2))/16)*G[0, 0, 0, 0, z] + ((-25*z*(3 - 3*z + 2*z^2))/48 - (z*(3 - 3*z + 2*z^2))/(24*Nc^4) + (11*z*(3 - 3*z + 2*z^2))/(48*Nc^2) + (25*Nc^2*z*(3 - 3*z + 2*z^2))/48 - (3*Nc^4*z*(3 - 3*z + 2*z^2))/16)*G[0, 0, 0, 1, z] + ((-35*z*(3 - 3*z + 2*z^2))/24 - (5*z*(3 - 3*z + 2*z^2))/(48*Nc^4) + (2*z*(3 - 3*z + 2*z^2))/(3*Nc^2) + (4*Nc^2*z*(3 - 3*z + 2*z^2))/3 - (7*Nc^4*z*(3 - 3*z + 2*z^2))/16)*G[0, 0, 1, 0, z] + ((53*z*(3 - 3*z + 2*z^2))/48 + (z*(3 - 3*z + 2*z^2))/(12*Nc^4) - (23*z*(3 - 3*z + 2*z^2))/(48*Nc^2) - (53*Nc^2*z*(3 - 3*z + 2*z^2))/48 + (19*Nc^4*z*(3 - 3*z + 2*z^2))/48)*G[0, 0, 1, 1, z] + ((-5*Nc^4*z*(3 - 3*z + 2*z^2))/48 + (z*(4 - 4*z + 3*z^2))/(8*Nc^2) - (z*(3 - 3*z + 4*z^2))/(48*Nc^4) - (z*(27 - 27*z + 17*z^2))/24 + Nc^2*(z - z^2 + (5*z^3)/8))*G[0, 1, 0, 0, z] + ((-19*z*(3 - 3*z + 2*z^2))/12 - (z*(3 - 3*z + 2*z^2))/(24*Nc^4) + (2*z*(3 - 3*z + 2*z^2))/(3*Nc^2) + (4*Nc^2*z*(3 - 3*z + 2*z^2))/3 - (3*Nc^4*z*(3 - 3*z + 2*z^2))/8)*G[0, 1, 0, 1, z] + ((-19*Nc^4*z*(3 - 3*z + 2*z^2))/48 - (z*(7 - 7*z + 4*z^2))/(16*Nc^4) + (Nc^2*z*(34 - 34*z + 23*z^2))/8 - (z*(43 - 43*z + 29*z^2))/8 + (z*(66 - 66*z + 43*z^2))/(24*Nc^2))*G[0, 1, 1, 0, z] + ((101*z*(3 - 3*z + 2*z^2))/16 + (19*z*(3 - 3*z + 2*z^2))/(48*Nc^4) - (143*z*(3 - 3*z + 2*z^2))/(48*Nc^2) - (253*Nc^2*z*(3 - 3*z + 2*z^2))/48 + (37*Nc^4*z*(3 - 3*z + 2*z^2))/24)*G[0, 1, 1, 1, z] + ((-19*(-1 + z)^3)/12 - (5*(-1 + z)^3)/(24*Nc^4) + (25*(-1 + z)^3)/(24*Nc^2) + (7*Nc^2*(-1 + z)^3)/8 - (Nc^4*(-1 + z)^3)/8)*G[1, 0, 0, 0, z] + ((-1 + z)^3/6 + (-1 + z)^3/(8*Nc^4) - (-1 + z)^3/(4*Nc^2) - (Nc^2*(-1 + z)^3)/12 + (Nc^4*(-1 + z)^3)/24)*G[1, 0, 0, 1, z] + ((-5*(-1 + z)^3)/4 - (-1 + z)^3/(12*Nc^4) + (3*(-1 + z)^3)/(4*Nc^2) + (7*Nc^2*(-1 + z)^3)/12)*G[1, 0, 1, 0, z] + ((137*(-1 + z)^3)/24 + (13*(-1 + z)^3)/(24*Nc^4) - (29*(-1 + z)^3)/(8*Nc^2) - (65*Nc^2*(-1 + z)^3)/24 + (Nc^4*(-1 + z)^3)/12)*G[1, 0, 1, 1, z] + ((-7*(-1 + z)^3)/6 - (-1 + z)^3/(8*Nc^4) + (3*(-1 + z)^3)/(4*Nc^2) + (7*Nc^2*(-1 + z)^3)/12 - (Nc^4*(-1 + z)^3)/24)*G[1, 1, 0, 0, z] + ((59*(-1 + z)^3)/8 + (17*(-1 + z)^3)/(24*Nc^4) - (113*(-1 + z)^3)/(24*Nc^2) - (83*Nc^2*(-1 + z)^3)/24 + (Nc^4*(-1 + z)^3)/12)*G[1, 1, 0, 1, z] + ((239*(-1 + z)^3)/24 + (29*(-1 + z)^3)/(24*Nc^4) - (55*(-1 + z)^3)/(8*Nc^2) - (33*Nc^2*(-1 + z)^3)/8 - (Nc^4*(-1 + z)^3)/6)*G[1, 1, 1, 0, z] + ((-883*(-1 + z)^3)/24 - (7*(-1 + z)^3)/(3*Nc^4) + (133*(-1 + z)^3)/(8*Nc^2) + (793*Nc^2*(-1 + z)^3)/24 - (253*Nc^4*(-1 + z)^3)/24)*G[1, 1, 1, 1, z] + (nf*(-20593 - 6*Pi^2*(-1475 + 4629*z - 4647*z^2 + 1779*z^3) + z*(80967 - 13932*Zeta[3]) + z^3*(19981 - 5940*Zeta[3]) + 3348*Zeta[3] + 3*z^2*(-26785 + 4644*Zeta[3])))/(31104*Nc^3) + (Nc^3*nf*(6*Pi^2*(-90 + 6*z + 75*z^2 + 202*z^3) + 11*z^3*(1217 + 1944*Zeta[3]) - 4*(2809 + 7614*Zeta[3]) - 6*z^2*(3593 + 10692*Zeta[3]) + 3*z*(6469 + 25272*Zeta[3])))/31104 + (nf*(29950 + 6*Pi^2*(-3040 + 9264*z - 9219*z^2 + 3760*z^3) - 37152*Zeta[3] - 48*z^2*(-2899 + 1917*Zeta[3]) + z^3*(-26575 + 33264*Zeta[3]) + 3*z*(-47509 + 34560*Zeta[3])))/(31104*Nc) + (Nc*nf*(1879 - 6*Pi^2*(-1655 + 4641*z - 4497*z^2 + 2183*z^3) + z*(42153 - 165564*Zeta[3]) + 64260*Zeta[3] + 3*z^2*(-12413 + 47412*Zeta[3]) - z^3*(6793 + 48708*Zeta[3])))/31104 + (Nc^4*(-5*Pi^2*(-2717 + 615*z + 4785*z^2 + 585*z^3) + 6*Pi^4*(161 + 1929*z - 1929*z^2 + 1447*z^3) - 5*(-36581 - 64656*Zeta[3] - 21*z^2*(18395 + 2592*Zeta[3]) + z^3*(104741 + 24048*Zeta[3]) + z*(318135 + 82944*Zeta[3]))))/207360 + (9*Pi^4*(13645 - 14391*z + 14391*z^2 + 4483*z^3) + 60*Pi^2*(-14113 + 41202*z - 44955*z^2 + 13846*z^3 + 486*z^4) + 20*(14728 - 65232*Zeta[3] - 6*z^2*(-254027 + 92232*Zeta[3]) + z^3*(-258943 + 146880*Zeta[3]) + 3*z*(-426649 + 199368*Zeta[3])))/1244160 + (9*Pi^4*(3129 - 2955*z + 2955*z^2 + 727*z^3) + 30*Pi^2*(-22035 + 53259*z - 54681*z^2 + 24797*z^3 + 324*z^4) + 10*(217885 + z^2*(752907 - 395280*Zeta[3]) - 188352*Zeta[3] + 11*z^3*(-14141 + 10368*Zeta[3]) + z*(-815241 + 515808*Zeta[3])))/(1244160*Nc^4) + G[0, z]*((nf*z*(179 - 188*z + 9*z^2 + 17*Pi^2*(3 - 3*z + 2*z^2)))/(432*Nc^3) + (Nc*nf*z*(294 - 339*z + 45*z^2 + 17*Pi^2*(3 - 3*z + 2*z^2)))/144 - (nf*z*(473 - 527*z + 54*z^2 + 34*Pi^2*(3 - 3*z + 2*z^2)))/(288*Nc) - (Nc^3*nf*z*(703 - 829*z + 126*z^2 + 34*Pi^2*(3 - 3*z + 2*z^2)))/864 - (z*(2177 + Pi^2*(777 - 912*z + 672*z^2) - 432*Zeta[3] - 9*z^2*(3 + 40*Zeta[3]) + z*(-2150 + 432*Zeta[3])))/(1728*Nc^4) + (Nc^4*z*(2927 + 6*Pi^2*(153 - 186*z + 74*z^2) + 1728*Zeta[3] + 9*z^2*(85 + 128*Zeta[3]) - 4*z*(923 + 432*Zeta[3])))/3456 + (z*(7259 + Pi^2*(1200 - 1083*z + 1214*z^2) - 3024*Zeta[3] - 24*z^2*(-4 + 87*Zeta[3]) + z*(-7355 + 3024*Zeta[3])))/(1728*Nc^2) - (Nc^2*z*(22 + Pi^2*(1272 - 1857*z + 574*z^2) + 3888*Zeta[3] + 15*z^2*(41 + 168*Zeta[3]) - z*(637 + 3888*Zeta[3])))/1728 - (z*(4*Pi^2*(-195 + 564*z + 95*z^2) - 3*(-4349 + z*(4276 - 3744*Zeta[3]) + 3744*Zeta[3] + z^2*(73 + 2448*Zeta[3]))))/3456) + Nc^2*((nf^2*(-152 + 29*Pi^2)*(-1 + z)^3)/1296 + (-36*Pi^4*(389 + 366*z - 366*z^2 + 660*z^3) - 15*Pi^2*(490 + 6825*z - 12396*z^2 + 285*z^3 + 162*z^4) + 5*(3*z*(383989 + 5508*Zeta[3]) + z^3*(326251 + 9180*Zeta[3]) + 6*z^2*(-240503 + 9234*Zeta[3]) - 4*(8800 + 39987*Zeta[3])))/311040) + G[1, z]*((-4*nf^2*(-1 + z)^3)/27 + (nf*(-1 + z)*(-898 + 245*Pi^2*(-1 + z)^2 + 2848*z - 850*z^2))/(1728*Nc^3) - (Nc^3*nf*(-1 + z)*(-1133 + 2565*z - 518*z^2 + 4*Pi^2*(19 - 83*z + 46*z^2)))/1728 - (nf*(-1 + z)*(-2929 + 8261*z - 2218*z^2 + 2*Pi^2*(283 - 656*z + 337*z^2)))/(1728*Nc) + (Nc*nf*(-1 + z)*(-3164 + 7978*z - 1886*z^2 + Pi^2*(397 - 1154*z + 613*z^2)))/1728 + (Nc^4*(-1 + z)*(-8669 + 12*Pi^2*(-31 - 76*z + 50*z^2) - 14040*Zeta[3] - 5*z^2*(-977 + 2808*Zeta[3]) + 5*z*(-2749 + 5616*Zeta[3])))/5184 - ((-1 + z)*(-16300 + 6*Pi^2*(46 - 155*z + 199*z^2) + 9288*Zeta[3] - 43*z*(-1019 + 432*Zeta[3]) + z^2*(-8857 + 9288*Zeta[3])))/(10368*Nc^4) - ((-1 + z)*(Pi^2*(4406 - 9214*z + 4100*z^2) + z*(73327 - 76464*Zeta[3]) + 8*(-352 + 4779*Zeta[3]) + z^2*(-15425 + 38232*Zeta[3])))/3456 + Nc^2*((2*nf^2*(-1 + z)^3)/27 + ((-1 + z)*(29933 + 9*Pi^2*(843 - 1180*z + 417*z^2) + z*(129317 - 189648*Zeta[3]) + 94824*Zeta[3] + 1756*z^2*(-19 + 54*Zeta[3])))/10368) + ((2*nf^2*(-1 + z)^3)/27 + ((-1 + z)*(-37343 + 9*Pi^2*(739 - 1792*z + 949*z^2) + z*(161971 - 114480*Zeta[3]) + 57240*Zeta[3] + z^2*(-31538 + 57240*Zeta[3])))/10368)/Nc^2) + ((nf^2*(-152 + 29*Pi^2)*(-1 + z)^3)/1296 + (-9*Pi^4*(5597 - 7743*z + 7743*z^2 + 219*z^3) - 30*Pi^2*(-24262 + 60699*z - 62292*z^2 + 25667*z^3 + 486*z^4) - 10*(143342 - 222372*Zeta[3] - 60*z^2*(-17284 + 10233*Zeta[3]) + z^3*(-167579 + 177012*Zeta[3]) + 3*z*(-337601 + 249372*Zeta[3])))/622080)/Nc^2 + ((2*nf^2*(-1 + z)^3)/27 + (Nc*nf*(-710 + 2922*z - 3138*z^2 + 926*z^3 + Pi^2*(449 - 1491*z + 1491*z^2 - 545*z^3)))/3456 + (nf*(-874 + 2790*z - 2766*z^2 + 850*z^3 + Pi^2*(205 - 663*z + 663*z^2 - 237*z^3)))/(3456*Nc^3) + (Nc^3*nf*(-41 - 33*z + 93*z^2 - 19*z^3 + Pi^2*(-61 + 207*z - 207*z^2 + 77*z^3)))/1728 + (nf*(833 - 2823*z + 2859*z^2 - 869*z^3 + Pi^2*(-266 + 870*z - 870*z^2 + 314*z^3)))/(1728*Nc) + (-(nf*(-1 + z)*z)/(18*Nc^3) + (nf*(-1 + z)*z)/(6*Nc) - (Nc*nf*(-1 + z)*z)/6 + (Nc^3*nf*(-1 + z)*z)/18 - (Nc^4*z*(49 - 55*z + 6*z^2 + 4*Pi^2*(3 - 3*z + 2*z^2)))/144 - (z*(-38*(-1 + z) + 5*Pi^2*(3 - 3*z + 2*z^2)))/(144*Nc^4) + (Nc^2*z*(15*(12 - 13*z + z^2) + 17*Pi^2*(3 - 3*z + 2*z^2)))/144 + (z*(158 - 161*z + 3*z^2 + 19*Pi^2*(3 - 3*z + 2*z^2)))/(144*Nc^2) - (z*(251 - 263*z + 12*z^2 + 27*Pi^2*(3 - 3*z + 2*z^2)))/144)*G[0, z] + (-(nf^2*(-1 + z)^3)/27 - ((-1 + z)*(-2101 + 1323*Pi^2*(-1 + z)^2 + 10193*z - 2704*z^2))/1728 - ((-1 + z)*(-520 + 111*Pi^2*(-1 + z)^2 + 1685*z - 493*z^2))/(1728*Nc^4) - (Nc^4*(-1 + z)*(397 + 228*Pi^2*(-1 + z)^2 + 802*z - 35*z^2))/1728 + (Nc^3*nf*(-1 + z)*(15 - 34*z + 15*z^2))/72 - (nf*(-1 + z)*(31 - 74*z + 31*z^2))/(216*Nc^3) + (nf*(-1 + z)*(107 - 250*z + 107*z^2))/(216*Nc) - (Nc*nf*(-1 + z)*(121 - 278*z + 121*z^2))/216 + ((nf^2*(-1 + z)^3)/54 + ((-1 + z)*(-2029 + 714*Pi^2*(-1 + z)^2 + 7223*z - 2074*z^2))/1728)/Nc^2 + Nc^2*((nf^2*(-1 + z)^3)/54 + ((-1 + z)*(-65 + 316*Pi^2*(-1 + z)^2 + 1819*z - 386*z^2))/576))*G[1, z] + (-(Nc^2*z*(-3 - 18*z + z^2))/48 + (nf*z*(3 - 3*z + 2*z^2))/(36*Nc^3) - (nf*z*(3 - 3*z + 2*z^2))/(12*Nc) + (Nc*nf*z*(3 - 3*z + 2*z^2))/12 - (Nc^3*nf*z*(3 - 3*z + 2*z^2))/36 + (Nc^4*z*(27 - 81*z + 28*z^2))/288 - (z*(75 - 75*z + 52*z^2))/(288*Nc^4) - (z*(96 - 51*z + 62*z^2))/144 + (z*(111 - 102*z + 77*z^2))/(144*Nc^2))*G[0, 0, z] + ((Nc^2*z*(-57 + 36*z + z^2))/48 - (nf*z*(3 - 3*z + 2*z^2))/(36*Nc^3) + (nf*z*(3 - 3*z + 2*z^2))/(12*Nc) - (Nc*nf*z*(3 - 3*z + 2*z^2))/12 + (Nc^3*nf*z*(3 - 3*z + 2*z^2))/36 - (Nc^4*z*(-69 + 15*z + 28*z^2))/288 + (z*(111 - 111*z + 52*z^2))/(288*Nc^4) + (z*(294 - 249*z + 62*z^2))/144 - (z*(213 - 204*z + 77*z^2))/(144*Nc^2))*G[0, 1, z] + (-(nf*(-1 + z)^3)/(18*Nc^3) + (nf*(-1 + z)^3)/(9*Nc) - (Nc*nf*(-1 + z)^3)/18 - (Nc^4*(-1 + z)*z)/4 - (Nc^2*(-1 + z)*(1 - 12*z + z^2))/12 - ((-1 + z)*(8 - 25*z + 8*z^2))/(18*Nc^2) + ((-1 + z)*(13 - 32*z + 13*z^2))/(72*Nc^4) + ((-1 + z)*(25 - 122*z + 25*z^2))/72)*G[1, 0, z] + ((nf*(-1 + z)^3)/(8*Nc^3) - (11*nf*(-1 + z)^3)/(18*Nc) + (61*Nc*nf*(-1 + z)^3)/72 - (13*Nc^3*nf*(-1 + z)^3)/36 + (Nc^4*(-1 + z)*(2 + 3*z + 2*z^2))/12 - ((-1 + z)*(8 - 21*z + 8*z^2))/(24*Nc^4) + (Nc^2*(-1 + z)*(35 - 211*z + 35*z^2))/72 + ((-1 + z)*(107 - 301*z + 107*z^2))/(72*Nc^2) - ((-1 + z)*(130 - 431*z + 130*z^2))/72)*G[1, 1, z] + ((5*z*(3 - 3*z + 2*z^2))/8 + (z*(3 - 3*z + 2*z^2))/(16*Nc^4) - (Nc^2*z*(3 - 3*z + 2*z^2))/2 + (7*Nc^4*z*(3 - 3*z + 2*z^2))/48 + (-z + z^2 - (2*z^3)/3)/Nc^2)*G[0, 0, 0, z] + ((z*(3 - 3*z + 2*z^2))/16 - (z*(3 - 3*z + 2*z^2))/(48*Nc^2) - (Nc^2*z*(3 - 3*z + 2*z^2))/16 + (Nc^4*z*(3 - 3*z + 2*z^2))/48)*G[0, 0, 1, z] + ((z*(3 - 3*z + 2*z^2))/2 + (z*(3 - 3*z + 2*z^2))/(24*Nc^4) - (z*(3 - 3*z + 2*z^2))/(4*Nc^2) - (5*Nc^2*z*(3 - 3*z + 2*z^2))/12 + (Nc^4*z*(3 - 3*z + 2*z^2))/8)*G[0, 1, 0, z] + ((-19*z*(3 - 3*z + 2*z^2))/16 - (5*z*(3 - 3*z + 2*z^2))/(48*Nc^4) + (29*z*(3 - 3*z + 2*z^2))/(48*Nc^2) + (47*Nc^2*z*(3 - 3*z + 2*z^2))/48 - (7*Nc^4*z*(3 - 3*z + 2*z^2))/24)*G[0, 1, 1, z] + ((-1 + z)^3/3 + (-1 + z)^3/(24*Nc^4) - (5*(-1 + z)^3)/(24*Nc^2) - (5*Nc^2*(-1 + z)^3)/24 + (Nc^4*(-1 + z)^3)/24)*G[1, 0, 0, z] + ((-9*(-1 + z)^3)/8 - (-1 + z)^3/(6*Nc^4) + (19*(-1 + z)^3)/(24*Nc^2) + (13*Nc^2*(-1 + z)^3)/24 - (Nc^4*(-1 + z)^3)/24)*G[1, 0, 1, z] + ((-19*(-1 + z)^3)/12 - (-1 + z)^3/(4*Nc^4) + (7*(-1 + z)^3)/(6*Nc^2) + (2*Nc^2*(-1 + z)^3)/3)*G[1, 1, 0, z] + ((59*(-1 + z)^3)/8 + (11*(-1 + z)^3)/(24*Nc^4) - (73*(-1 + z)^3)/(24*Nc^2) - (179*Nc^2*(-1 + z)^3)/24 + (8*Nc^4*(-1 + z)^3)/3)*G[1, 1, 1, z] + (8731 + 6*Pi^2*(-509 + 1509*z - 1509*z^2 + 613*z^3) + z^2*(34833 - 14904*Zeta[3]) - 4536*Zeta[3] + 3*z*(-11515 + 4968*Zeta[3]) + z^3*(-9019 + 5400*Zeta[3]))/(20736*Nc^4) + (6701 + 3*Pi^2*(-951 + 2661*z - 2481*z^2 + 1199*z^3) + z^2*(68865 - 76140*Zeta[3]) - 22788*Zeta[3] + 12*z*(-5054 + 6345*Zeta[3]) + 2*z^3*(-7459 + 13986*Zeta[3]))/10368 + (Nc^4*(4747 - 6*Pi^2*(-71 + 291*z - 399*z^2 + 127*z^3) + z^2*(37677 - 45360*Zeta[3]) - 13824*Zeta[3] + 19*z^3*(-499 + 864*Zeta[3]) + z*(-32943 + 45360*Zeta[3])))/20736 + Nc^2*(-(nf^2*(-1 + z)^3)/27 + (-(Pi^2*(-229 + 279*z + 225*z^2 + 205*z^3)) + z^3*(8210 - 16632*Zeta[3]) + 8*(-394 + 1719*Zeta[3]) + 12*z^2*(-2999 + 3798*Zeta[3]) - 6*z*(-5155 + 7596*Zeta[3]))/6912) + (-(nf^2*(-1 + z)^3)/27 + (Pi^2*(2549 - 7479*z + 7407*z^2 - 3165*z^3) - 6*(968 - 1260*Zeta[3] + 3*z^3*(-439 + 516*Zeta[3]) - 6*z^2*(-947 + 702*Zeta[3]) + z*(-5333 + 4212*Zeta[3])))/6912)/Nc^2)/ep;




